Topological conformal defects with tensor networks

The critical 2d classical Ising model on the square lattice has two topological conformal defects: the $\mathbb{Z}_2$ symmetry defect $D_{\epsilon}$ and the Kramers-Wannier duality defect $D_{\sigma}$. These two defects implement antiperiodic boundary conditions and a more exotic form of twisted boundary conditions, respectively. On the torus, the partition function $Z_{D}$ of the critical Ising model in the presence of a topological conformal defect $D$ is expressed in terms of the scaling dimensions $\Delta_{\alpha}$ and conformal spins $s_{\alpha}$ of a distinct set of primary fields (and their descendants, or conformal towers) of the Ising CFT. This characteristic conformal data $\{\Delta_{\alpha}, s_{\alpha}\}_{D}$ can be extracted from the eigenvalue spectrum of a transfer matrix $M_{D}$ for the partition function $Z_D$. In this paper we investigate the use of tensor network techniques to both represent and coarse-grain the partition functions $Z_{D_\epsilon}$ and $Z_{D_\sigma}$ of the critical Ising model with either a symmetry defect $D_{\epsilon}$ or a duality defect $D_{\sigma}$. We also explain how to coarse-grain the corresponding transfer matrices $M_{D_\epsilon}$ and $M_{D_\sigma}$, from which we can extract accurate numerical estimates of $\{\Delta_{\alpha}, s_{\alpha}\}_{D_{\epsilon}}$ and $\{\Delta_{\alpha}, s_{\alpha}\}_{D_{\sigma}}$. Two key new ingredients of our approach are (i) coarse-graining of the defect $D$, which applies to any (i.e. not just topological) conformal defect and yields a set of associated scaling dimensions $\Delta_{\alpha}$, and (ii) construction and coarse-graining of a generalized translation operator using a local unitary transformation that moves the defect, which only exist for topological conformal defects and yields the corresponding conformal spins $s_{\alpha}$.

==> anc/python3_src/KW_scaldims.py <==
# Written in python3.

import numpy as np
import sys
import os
import tensordispenser
import initialtensors
import scipy.sparse.linalg as spsla
import operator
import itertools
import scaldim_plot
from tensorstorer import write_tensor_file, read_tensor_file
from functools import partial
from timer import Timer
from TNR import tnr_step_vertstr
from scon import scon
from pathfinder import PathFinder
from custom_parser import parse_argv

np.set_printoptions(precision=7)
np.set_printoptions(linewidth=100)


# - Constants - 
beta_c = np.log(1 + np.sqrt(2)) / 2
T_c = 1/beta_c
filename = os.path.basename(__file__)


def get_tensor_id_pars(pars):
    id_pars = dict()
    mandatory_id_pars = {"symmetry_tensors", "dtype", "iter_count"}
    mandatory_id_pars |= {"chis_tnr", "chis_trg", "opt_eps_conv",
                          "opt_eps_chi", "opt_iters_tens", "opt_max_iter",
                          "A_eps", "A_chis", "return_pieces",
                          "reuse_initial", "fix_gauges"}
    mandatory_id_pars |= {"J", "H", "beta"}
    for k in mandatory_id_pars:
        if k in pars:
            id_pars[k] = pars[k]
        else:
            raise RuntimeError("The required parameter %s was not given."%k)
    return id_pars


def get_scaldim_id_pars(pars):
    id_pars = dict()
    mandatory_id_pars = {"symmetry_tensors", "dtype", "iter_count", "n_discard",
                         "block_width", "do_momenta", "n_dims_do",
                         "do_coarse_momenta"}
    mandatory_id_pars |= {"chis_tnr", "chis_trg", "opt_eps_conv",
                          "opt_eps_chi", "opt_iters_tens", "opt_max_iter",
                          "A_eps", "A_chis", "return_pieces",
                          "reuse_initial", "fix_gauges"}
    mandatory_id_pars |= {"J", "H", "beta"}
    for k in mandatory_id_pars:
        if k in pars:
            id_pars[k] = pars[k]
        else:
            raise RuntimeError("The required parameter %s was not given."%k)
    return id_pars


def parse():
    pars = parse_argv(sys.argv,
                      # Format is: (name_of_argument, type, default)
                      # Parameters for TNR
                      ("chis_tnr", "int_list", [4]),
                      ("chis_trg", "int_list", [6]),
                      ("opt_eps_chi", "float", 1e-8),
                      ("opt_eps_conv", "float", 1e-11),
                      ("opt_iters_tens", "int", 1),
                      ("opt_max_iter", "int", 10000),
                      ("A_eps", "float", 1e-11),
                      ("A_chis", "int_list", None),
                      ("print_errors", "int", 2),
                      ("symmetry_tensors", "bool", True),
                      ("return_pieces", "bool", True),
                      ("reuse_initial", "bool", True),
                      # Parameters about what to run TNR on
                      ("iter_count", "int", 6),  # Number of iterations
                      ("block_width", "int", 2),
                      ("dtype", "dtype", np.complex_),  # numpy data type to be used throughout,
                      ("J", "float", 1),  # Coupling constant
                      ("H", "float", 0),  # External magnetic field
                      # Flags about which quantities to calculate and plot and how.
                      ("do_coarse_momenta", "bool", False),
                      ("do_momenta", "bool", False),
                      ("n_dims_do", "int", 15),
                      ("n_dims_plot", "int", 15),
                      ("xtick_rotation", "int", 45),
                      ("max_dim_plot", "float", 20000),
                      ("n_discard", "int", 0),
                      ("plot_by_qnum", "bool", True),
                      ("plot_by_momenta", "bool", False),
                      ("draw_exact_lines", "bool", True),
                      ("draw_exact_circles", "bool", True),
                      ("draw_defect_angle", "bool", True),
                      ("show_plots", "bool", True),
                      ("save_plots", "bool", False))
    pars = vars(pars)


    # - Format parameters and set constants -
    pars["horz_refl"] = False
    pars["initial2x2"] = False
    pars["initial4x4"] = False
    pars["fix_gauges"] = False
    pars["KW"] = True
    pars["qnums_plot"] = []
    pars["model"] = "Ising"
    pars["algorithm"] = "TNR"
    pars["beta"] = beta_c
    pars["J"] = pars["dtype"](pars["J"])
    pars["H"] = pars["dtype"](pars["H"])
    pars["return_gauges"] = True
    if pars["plot_by_momenta"] and not pars["do_momenta"]:
        raise ValueError("plot_by_momenta but not do_momenta")
    if pars["do_momenta"] and pars["block_width"] < 2:
        raise ValueError("do_momenta but block_width < 2")
    return pars


def ascend_U(U, u, u1, z, z1, z2, pars):
    # This is O(chi^10).
    if pars["print_errors"]:
        print("Ascending U.")
    U1 = U.flip_dir(1)
    U2 = U.flip_dir(2)
    U2 = U2.flip_dir(3)
    U2 = U2.flip_dir(5)
    u_dg = u.conjugate().transpose((2,3,0,1))
    u1_dg = u1.conjugate().transpose((2,3,0,1))
    z_dg = z.conjugate().transpose((1,2,0))
    z1_dg = z1.conjugate().transpose((1,2,0))
    z2_dg = z2.conjugate().transpose((1,2,0))
    asc_U = scon((z1, z2, z,
                  u1, u,
                  U1,
                  U2,
                  u_dg, u1_dg,
                  z_dg, z1_dg, z2_dg),
                 ([-1,15,16], [-2,5,6], [-3,19,18],
                  [16,5,1,2], [6,19,7,14],
                  [1,2,7,11,12,13],
                  [12,13,14,9,3,4],
                  [11,9,17,10], [3,4,8,20],
                  [15,17,-4], [10,8,-5], [20,18,-6]))
    return asc_U


def generate_initial_tensors(pars):
    T = initialtensors.get_initial_tensor(pars)
    D_sigma = initialtensors.get_KW_tensor(pars)
    U = initialtensors.get_KW_unitary(pars)
    eye = np.eye(2, dtype=np.complex_)
    eye = type(U).from_ndarray(eye, shape=[[1,1]]*2, qhape=[[0,1]]*2,
                               dirs=[1,-1])
    U = scon((U, eye), ([-1,-2,-4,-5], [-3,-6]))
    A_list = [D_sigma, T]
    log_fact_list = [0,0]
    return A_list, log_fact_list, U


def ascend_tensors(A_list, log_fact_list, U, pars):
    print('\n / Coarse-graining D_sigma, iter_count = #%i: / '
          %(pars["iter_count"]))
    i = pars["iter_count"]
    pieces = tensordispenser.get_pieces(pars, iter_count=i)
    if i > 1:
        gauges = tensordispenser.get_gauges(pars, iter_count=i-1)
    else:
        gauges = {}
    T, T_log_fact = tensordispenser.get_tensor(pars, iter_count=i-1)
    A_list, log_fact_list, pieces_vertstr =\
            tnr_step_vertstr(A_list, T_log_fact=T_log_fact, pieces=pieces,
                             gauges=gauges, pars=pars,
                             log_fact_list=log_fact_list)
    U = ascend_U(U, pieces['u'], pieces_vertstr['u'], pieces['z'],
                 pieces_vertstr['z1'], pieces_vertstr['z2'], pars)
    return A_list, log_fact_list, U


def get_tensors(pars, **kwargs):
    pars = pars.copy()
    pars.update(kwargs)
    id_pars= get_tensor_id_pars(pars)
    try:
        result = read_tensor_file(prefix="KW_tensors", pars=id_pars,
                                  filename=filename)
    except RuntimeError:
        result = generate_tensors(pars)
    return result


def generate_tensors(pars, **kwargs):
    pars = pars.copy()
    pars.update(kwargs)
    if pars["iter_count"] == 0:
        A_list, log_fact_list, U = generate_initial_tensors(pars)
    else:
        # Get the tensor from the previous step
        A_list, log_fact_list, U = get_tensors(pars,
                                               iter_count=pars["iter_count"]-1)
        # and ascend it.
        A_list, log_fact_list, U = ascend_tensors(A_list, log_fact_list, U, pars)
        # Save to file.
        id_pars = get_tensor_id_pars(pars)
        write_tensor_file((A_list, log_fact_list, U), prefix="KW_tensors",
                          pars=id_pars, filename=filename)
    return A_list, log_fact_list, U


def get_normalized_tensors(pars, **kwargs):
    pars = pars.copy()
    pars.update(kwargs)
    id_pars= get_tensor_id_pars(pars)
    try:
        result = read_tensor_file(prefix="KW_tensors_normalized", pars=id_pars,
                                  filename=filename)
    except RuntimeError:
        result = generate_normalized_tensors(pars)
    return result


def generate_normalized_tensors(pars):
    # Number of tensors to use to fix the normalization
    n = max(8, pars["iter_count"] + 4)
    # Number of tensors from the beginning to discard
    n_discard = max(min(pars["iter_count"]-3, 3), 0)
    tensors_and_log_facts = []
    for i in reversed(list(range(n+1))):
        tensors_and_log_facts.append(get_tensors(pars=pars, iter_count=i))
    tensors_and_log_facts = tuple(reversed(tensors_and_log_facts))
    A_lists = tuple(map(lambda t: t[0], tensors_and_log_facts))
    log_fact_lists = np.array(tuple(map(lambda t: t[1], tensors_and_log_facts)))
    Us = np.array(tuple(map(lambda t: t[2], tensors_and_log_facts)))

    Zs = np.array(tuple(scon(A_list, ([1,2,3,2], [3,4,1,4])).norm() for A_list in A_lists))
    log_Zs = np.log(Zs)
    log_Zs = np.array(tuple(log_Z + log_fact_list[0] + log_fact_list[1]
                            for log_Z, log_fact_list in zip(log_Zs, log_fact_lists)))
    Ns = np.array([4*4**i-2**i for i in range(n+1)])
    A, B = np.polyfit(Ns[pars["n_discard"]:], log_Zs[pars["n_discard"]:], 1)

    if pars["print_errors"]:
        print("Fit when normalizing Ts: %.3e * N + %.3e"%(A,B))

    A_lists = [[A_list[0]/np.exp(N*A/2 - log_fact_list[0]),
                A_list[1]/np.exp(N*A/2 - log_fact_list[1])]
               for A_list, N, log_fact_list in zip(A_lists, Ns, log_fact_lists)]

    id_pars = get_tensor_id_pars(pars)
    for i, (A_list, U) in enumerate(zip(A_lists, Us)):
        write_tensor_file(data=(A_list, U), prefix="KW_tensors_normalized",
                          pars=id_pars, iter_count=i, filename=filename)

    A_list = A_lists[pars["iter_count"]]
    U = Us[pars["iter_count"]]
    return A_list, U


def combine_coarse_momenta(res_fine, res_coarse):
    scaldims, c = res_fine[0:2]
    momenta = res_coarse[2]
    return scaldims, c, momenta


def get_scaldims(pars, **kwargs):
    pars = pars.copy()
    pars.update(kwargs)
    id_pars= get_scaldim_id_pars(pars)
    try:
        result = read_tensor_file(prefix="KW_scaldims", pars=id_pars,
                                  filename=filename)
    except RuntimeError:
        T = tensordispenser.get_normalized_tensor(pars)
        A_list, U = get_normalized_tensors(pars)
        A1, A2 = A_list
        if pars["do_coarse_momenta"]:
            temp_pars = pars.copy()
            temp_pars["do_coarse_momenta"] = False
            temp_pars["do_momenta"] = False
            res_fine = get_scaldims(temp_pars)
            res_coarse = generate_scaldims(T, A1, A2, U, pars)
            result = combine_coarse_momenta(res_fine, res_coarse)
        else:
            result = generate_scaldims(T, A1, A2, U, pars)
        write_tensor_file(data=result, prefix="KW_scaldims", pars=id_pars,
                          filename=filename)
    return result


def build_T_T_first(T, A1, A2, U, pars):
    # TODO Should this bond dimensions be an independent parameter?
    chis = [chi for chi in pars["chis_trg"]]
    T_orig = T
    if pars["print_errors"]:
        print("Building the coarse-grained transfer matrix times "
              "translation.")
    T_dg = T.conjugate().transpose((0,3,2,1)) 
    y_env = scon((T, T, T_dg, T_dg),
                 ([1,-1,5,2], [5,-2,3,4], [1,2,6,-3], [6,4,3,-4]))
    u = y_env.eig((0,1), (2,3), hermitian=True, chis=chis, print_errors=pars["print_errors"])[1]
    y = u.conjugate().transpose((2,0,1))
    y_dg = y.conjugate().transpose((1,2,0))
    SW, NE = T.split((0,3), (1,2), chis=chis, print_errors=pars["print_errors"])
    SW = SW.transpose((0,2,1))
    NE = NE.transpose((1,2,0))
    T = scon((NE, y, T, SW, y_dg),
             ([1,3,-1], [-2,1,4], [3,4,6,5], [6,-3,2], [5,2,-4]))
    # TODO quantify the error in this coarse-graining and print it.

    if pars["print_errors"] > 1:
        print("Optimizing y1 & y2.")
    cost = np.inf
    cost_change = np.inf
    counter = 0
    
    # Initial y1 & y2
    init_env1 = scon((T_orig, A1), ([-1,-2,1,-5], [1,-3,-4,-6]))
    y1_dg = init_env1.svd((1,2), (0,4,5,3), chis=chis)[0]
    init_env2 = scon((A2, T_orig), ([-1,-2,1,-5], [1,-3,-4,-6]))
    y2_dg = init_env2.svd((1,2), (0,4,5,3), chis=chis)[0]
    y1 = y1_dg.conjugate().transpose((2,0,1))
    y2 = y2_dg.conjugate().transpose((2,0,1))

    while cost_change > 1e-11 and counter < 10000:
        # The optimization step
        # This is O(chi^8).
        env1_half = scon((y2,
                          NE, A1, A2, T_orig, SW,
                          U,
                          y1_dg, y2_dg),
                         ([-3,4,3],
                          [-1,14,-7], [14,-2,13,12], [13,4,6,8], [6,3,10,9], [10,-4,7],
                          [12,8,9,1,2,11],
                          [1,2,-5], [11,7,-6]))
        env1 = scon((env1_half, env1_half.conjugate()), ([-1,-2,3,4,5,6,7], [-11,-12,3,4,5,6,7]))
        u = env1.eig((0,1), (2,3), hermitian=True, chis=chis)[1]
        y1_dg = u
        y1 = y1_dg.conjugate().transpose((2,0,1))

        env2_half = scon((y1, y2,
                          NE, A1, A2, T_orig, SW,
                          U,
                          y1_dg),
                         ([-1,1,3], [-2,6,8],
                          [1,2,-7], [2,3,12,11], [12,6,7,9], [7,8,13,10], [13,-3,-6],
                          [11,9,10,4,5,-5],
                          [4,5,-4]))
        env2 = scon((env2_half, env2_half.conjugate()), ([1,2,3,4,-5,-6,7], [1,2,3,4,-15,-16,7]))
        u = env2.eig((0,1), (2,3), hermitian=True, chis=chis)[1]
        y2 = u.transpose((2,0,1)).flip_dir(0)
        y2_dg = y2.conjugate().transpose((1,2,0))

        old_cost = cost
        cost = scon((env2, y2, y2_dg), ([1,2,3,4], [5,3,4], [1,2,5])).value()
        if np.imag(cost) > 1e-13:
            warnings.warn("optimize y1 & y2 cost is complex: " + str(cost))
        else:
            cost = np.real(cost)
        cost_change = np.abs((old_cost - cost)/cost)
        counter += 1
    T_first = scon((env2_half, y2_dg),
                   ([-2,-3,-4,-5,1,2,-1], [1,2,-6]))
    #TODO This is too computationally expensive, O(chi^10)
    #     Even the smarter way of |C| - |cross term| is O(chi^9) at
    #     least.
    #if pars["print_errors"] > 1:
    #    orig_T_first = scon((NE, A1, A2, T_orig, SW,
    #                         U),
    #                        ([-2,6,-1], [6,-3,3,2], [3,-4,4,1], [4,-5,7,5], [7,-6,-10],
    #                         [2,1,5,-7,-8,-9]))
    #    coarsed_T_first = scon((y1_dg, y2_dg,
    #                            T_first,
    #                            y1, y2),
    #                           ([-2,-3,1], [-4,-5,2],
    #                            [-1,1,2,-6,3,4],
    #                            [3,-7,-8], [4,-9,-10]))
    #    err = (orig_T_first - coarsed_T_first).norm() / orig_T_first.norm()
    #    print("After %i iterations, error in optimize y1 & y2 is %.3e."
    #          %(counter, err))
    return T, T_first


def generate_scaldims(T, A1, A2, U, pars):
    print("Building the matrix to diagonalize.")
    # Get the eigenvalues and their logarithms.
    # Use iterative diagonalization.
    block_width = pars["block_width"]
    n_dims_do = pars["n_dims_do"]
    do_coarse_momenta = pars["do_coarse_momenta"]

    if do_coarse_momenta:
        T, T_first = build_T_T_first(T, A1, A2, U, pars)

    dimT = T.shape[3]
    try:
        qimT = T.qhape[3]
    except TypeError:
        qimT = None
    if do_coarse_momenta:
        dim1 = T_first.shape[4]
        try:
            qim1 = T_first.qhape[4]
        except TypeError:
            qim1 = None
        dim2 = T_first.shape[5]
        try:
            qim2 = T_first.qhape[5]
        except TypeError:
            qim2 = None
    else:
        dim1 = A1.shape[3]
        try:
            qim1 = A1.qhape[3]
        except TypeError:
            qim1 = None
        dim2 = A2.shape[3]
        try:
            qim2 = A2.qhape[3]
        except TypeError:
            qim2 = None
    flatdimT = type(T).flatten_dim(dimT)
    flatdim1 = type(T).flatten_dim(dim1)
    flatdim2 = type(T).flatten_dim(dim2)
    matrix_flatdim = flatdimT**(block_width-2)*flatdim1*flatdim2

    def caster(v, charge=0):
        v = type(T).from_ndarray(v, shape=[dim1, dim2] + [dimT]*(block_width-2),
                                 qhape=[qim1, qim2] + [qimT]*(block_width-2),
                                 charge=charge, dirs=[1]*block_width)
        return v

    if do_coarse_momenta:
        scon_list_end = [T_first] + [T]*(block_width-2) 
        index_list = [[i*2 + 1 for i in range(block_width)],
                      [block_width*2, -1, -2, 4, 1, 3]]
    else:
        scon_list_end = [A1, A2] + [T]*(block_width-2)
        index_list = [[i*2 + 1 for i in range(block_width)],
                      [block_width*2, -1, 2, 1], [2, -2, 4, 3]]
    for i in range(3, block_width+1):
        index_list += [[2*i-2, -i, 2*i, 2*i-1]]

    if pars["do_momenta"] and not pars["do_coarse_momenta"]:
        translation = [block_width-1] + list(range(block_width-1))

    def transfer_op(v, charge=0):
        v = np.reshape(v, (flatdim1, flatdim2) + (flatdimT,)*(block_width-2))
        v = caster(v, charge=charge)
        if pars["do_momenta"] and not pars["do_coarse_momenta"]:
            v = np.transpose(v, translation)
            v = scon((U, v),
                     ([-1,-2,-3,1,2,3],
                      [1,2,3] + [-i for i in range(4, block_width+1)]))
        print(".", end='', flush=True)
        scon_list = [v] + scon_list_end
        Av = scon(scon_list, index_list)
        Av = Av.to_ndarray()
        Av = np.reshape(Av, (matrix_flatdim,))
        return Av

    print("Diagonalizing...", end="")
    if hasattr(T, "sects"):
        qnums = [0,1]
        es = type(T).empty(shape=[[n_dims_do]*len(qnums)],
                           qhape=[qnums], invar=False,
                           dirs=[1], dtype=np.float_)
        for q in qnums:
            transfer_op_lo = spsla.LinearOperator((matrix_flatdim, matrix_flatdim),
                                                  partial(transfer_op, charge=q),
                                                  dtype=T.dtype)
            if pars["do_momenta"]:
                es_block = spsla.eigs(transfer_op_lo, k=n_dims_do, maxiter=500,
                                      tol=1e-8, return_eigenvectors=False)
            else:
                # Use the algorithm for Hermitian operators.
                es_block = spsla.eigsh(transfer_op_lo, k=n_dims_do, maxiter=500,
                                       tol=1e-8, return_eigenvectors=False)
            order = np.argsort(-np.real(np.log(es_block)))
            es_block = es_block[order]
            es[(q,)] = es_block

    else:
        transfer_op_lo = spsla.LinearOperator((matrix_flatdim, matrix_flatdim),
                                              partial(transfer_op, charge=0),
                                              dtype=T.dtype)
        if pars["do_momenta"]:
            es = spsla.eigs(transfer_op_lo, k=n_dims_do, maxiter=500,
                            tol=1e-8, return_eigenvectors=False)
        else:
            # Use the algorithm for Hermitian operators.
            es = spsla.eigsh(transfer_op_lo, k=n_dims_do, maxiter=500,
                             tol=1e-8, return_eigenvectors=False)
        es = type(T).from_ndarray(es)
    print()

    log_es = es.log()
    log_es /= 2*np.pi
    if do_coarse_momenta:
        log_es *= pars["block_width"]*2 - 1/(2**(pars["iter_count"]+1))
    else:
        log_es *= pars["block_width"] - 1/(2**(pars["iter_count"]+1))

    c = 1/2
    log_es -= c/12
    log_es *= -1
    scaldims = log_es.real()
    if pars["do_momenta"]:
        momenta = log_es.imag()
    else:
        momenta = None
    return scaldims, c, momenta


#=============================================================================#


def main():
    pars = parse()
    id_pars = get_tensor_id_pars(pars)
    filename = os.path.basename(__file__)
    pather = PathFinder(filename, id_pars)

    # - Infoprint -
    print("\n" + ("="*70) + "\n")
    print("Running %s with the following parameters:"%filename)
    for k,v in sorted(pars.items()):
        print("%s = %s"%(k, v))

    scaldims, c, momenta = get_scaldims(pars)
    scaldim_plot.plot_and_print(scaldims, c, pars, pather, momenta=momenta,
                                id_pars=id_pars)

if __name__ == "__main__":
    main()



==> anc/python3_src/LICENSE <==
Copyright (c) 2015-2016: Markus Hauru.

Permission is hereby granted, free of charge, to any person obtaining
a copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be
included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/python3_src/README <==
The Python 3 source code provided here can be used reproduce the results
published in arXiv:1512.03846, the article that this code accompanies. The
exact commands that one needs to run to produce the plots shown in the article
are listed below.

Many parts of the code provide additional features that are not necessary for
producing the results published in the article. Many of these features are
functional, but many may also be in a broken state, as the code here represents
a snapshot of a code base that is in constant development. Some documentation
is provided, most of which is up-to-date, but some of which may not be.

Note also that the implementation of tensor network renormalization provided
here lacks many of the improvements introduced in the appendices of
arXiv:1509.07484. 

Because of these reasons the code presented here should not be considered a
reference implementation of the algorithms discussed in the article. Rather
it should be viewed as the ultimate answer to questions like "what exactly did
these people do in part X of their algorithm?", as well as proof that the
techniques discussed in the paper produce the claimed results.

However, you are free to use the code as you see fit, as long as you abide to
the (very relaxed) license terms of the MIT license, described in the file
LICENSE.

If you have any questions about the code, please contact Markus Hauru at
markus@mhauru.org.

- - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

The following are the commands one needs to run to reproduce the results we
present in arXiv:1512.03846. However, to get started, we recommend running
these commands with lower bond dimensions (parameters chis_tnr and chis_trg)
and for the exact diagonalization results with smaller system sizes (parameter
block_width). The results you'll obtain that way will be slightly less
accurate, but the runs will finish much faster. Some of the commands listed
below will require dozens of gigs of RAM and several days of running even on a
powerful multicore machine.

TNR:

Ising without defects:
python3 scaldimer.py -model 'ising' -algorithm 'TNR' -initial4x4 True -symmetry_tensors True -horz_refl True -fix_gauges True -reuse_initial True -return_pieces True -return_gauges True -do_momenta True -do_coarse_momenta True -plot_by_qnum False -chis_tnr 14 -chis_trg 28 -iter_count 5 -block_width 4 -n_dims_do 30 -n_dims_plot 30 -max_dim_plot 4.5 -plot_by_momenta True

Ising with D_epsilon:
python3 scaldimer.py -model 'ising' -algorithm 'TNR' -initial4x4 True -symmetry_tensors True -horz_refl True -fix_gauges True -reuse_initial True -return_pieces True -return_gauges True -do_momenta True -do_coarse_momenta True -plot_by_qnum False -chis_tnr 14 -chis_trg 28 -iter_count 5 -block_width 4 -n_dims_do 50 -defect_angles '0, 3.141592653589793' -n_dims_plot 50 -max_dim 4.3 -plot_by_momenta True -draw_defect_angle False -xtick_rotation "0,45"

Ising with D_sigma:
python3 KW_scaldims.py -symmetry_tensors True -reuse_initial True -return_pieces True -do_momenta True -do_coarse_momenta True -plot_by_qnum False -n_discard 2 -chis_tnr 11 -chis_trg 22 -iter_count 5 -block_width 4 -n_dims_do 40 -n_dims_plot 40 -plot_by_momenta True -max_dim_plot 4.9 -xtick_rotation 45

3-State Potts with symmetry defects:
python3 scaldimer.py -model 'potts3' -algorithm 'TNR' -initial2x2 True -symmetry_tensors True -horz_refl True -fix_gauges True -reuse_initial True -return_pieces True -return_gauges True -do_momenta True -do_coarse_momenta True -plot_by_qnum False -chis_tnr 15 -chis_trg 30 -iter_count 5 -block_width 4 -qnums_do '0,1,2' -n_dims_do 60 -defect_angles '0,2.0943951023931953,4.1887902047863905' -n_dims_plot 60 -max_dim_plot 4.4 -plot_by_momenta True -draw_defect_angle False

Continuous family of defects for the Ising model:
python3 cdf_scaldimer.py -reuse_initial True -return_pieces True -plot_by_qnum False -n_discard 2 -chis_tnr 11 -chis_trg 22 -iter_count 5 -block_width 4 -n_dims_do 50 -n_dims_plot 50 -max_dim_plot 8.9 -gs '0.0,1.0,11' -symmetry_tensors True -draw_exact_circles False



Exact diagonalization:

Ising without defects:
python3 ed_scaldimer.py -model ising -n_dims_do 50 -block_width 18 -symmetry_tensors False -do_momenta True -n_dims_plot 50 -max_dim_plot 4.5 -plot_by_qnum False -plot_by_momenta True -sep_qnums True -do_eigenvectors True

Ising with D_epsilon:
python3 ed_scaldimer.py -model ising -n_dims_do 70 -block_width 18 -do_momenta True -n_dims_plot 70 -max_dim_plot 4.4 -plot_by_qnum False -plot_by_momenta True -draw_defect_angle False -symmetry_tensors False -defect_angles '0,3.141592653589793' -xtick_rotation 45 -sep_qnums True -do_eigenvectors True

Ising with D_sigma:
python3 ed_scaldimer.py -model ising -n_dims_do 70 -block_width 18 -do_momenta True -n_dims_plot 70 -max_dim_plot 5.0 -plot_by_qnum False -plot_by_momenta True -draw_defect_angle False -KW True -symmetry_tensors False -xtick_rotation 45 -sep_qnums True -do_eigenvectors True

Continuous family of defects:
python3 cdf_ed_scaldimer.py -model ising -n_dims_do 60 -n_dims_plot 60 -symmetry_tensors False -gs '0,1,11' -block_width 18 -draw_exact_circles False -sep_qnums True -do_eigenvectors True



==> anc/python3_src/TNR.py <==
import numpy as np
import warnings
from scon import scon


""" Library for doing TNR on a square lattice. Written in python3. """


# When tensors are represented diagramatically, the numbering of indices
# is thought to run clock-wise, starting from 9 o'clock. If several
# indices are pointing in the same direction the order within them is
# bottom-up and left to right. This of course makes no mathematical
# difference, but may help with reading the code. This ordering may not
# always hold inside functions between intermediate steps (hopefully I
# have commented on all such exceptions), but is used at least when
# returning values.

default_pars = {
    "chis_tnr": None,
    "chis_trg": None,
    "horz_refl": False,
    "opt_eps_chi": 0,
    "opt_iters_tens": 1,
    "opt_eps_conv": 1e-9,
    "opt_max_iter": np.inf,
    "A_chis": None,
    "A_eps": 0,
    "fix_gauges": False,
    "reuse_initial": False,
    "print_errors": 0,
    "return_pieces": False,
    "return_gauges": False
    }

default_gauges = {
    "G_hh": None,
    "G_hv": None,
    "G_vh": None,
    }

default_pieces = {
    "A_part_list": None,
    "u": None,
    "v": None,
    "w": None,
    "B": None,
    "BUS": None,
    "BSV": None,
    "z": None,
    }


def tnr_step(A_list, log_fact=0, pars=dict(), gauges=dict(), pieces=dict(),
             **kwargs):

    """ A single TNR step.
    
    Parameters:
    - A_list is a list of 2 tensors that form the block which is to be
      coarse-grained. It can also be a single tensor, in which case 2
      copies of it are used. The block to be coarse-grained is formed
      like this:
             |               | 
      ----A_list[0]------A_list[1]---
             |               |        .
      --A_list[0]^dg---A_list[1]^dg--
             |               |
      ^dg (dagger) denotes up-down transposing and complex conjugating.
    - chis_tnr is either an integer or an iterable of integers. These
      are the bond dimensions for truncation in the first (TNR) step of
      algorithm.  The smallest one of them (assuming there are several)
      is used such that the truncation error is smaller than
      ops_eps_chi.
    - chis_trg is the same as chis_tnr, but for the second (TRG-like)
      step of the algorithm.
    - horz_refl specifies whether we can assume reflection symmetry in
      the horizontal direction in the following sense: If horz_refl =
      True the element A_list[1] is ignored and in stead is assumed to
      be the conjugate of A_list[0], where conjugation here means
      left-right reflection and complex conjugation. This also
      guarantees that the resulting A_new is left-right reflection +
      complex conjugation symmetric up to gauge factors. Defaults to
      False. See also G_hh and return_gauges.
    - G_hh is one of the gauge matrices of the given A. See
      return_gauges for explanations of what the gauge matrices are.
      G_hh is only needed if horz_refl=True, and the other gauge
      matrices are not needed at all for tnr_step. Defaults to the
      identity matrix.
    - opt_eps_chi is the limit for the truncation error when choosing
      the dimension to truncate to. For details see chis_tnr and
      chis_trg. Defaults to None, in which case the largest allowed bond
      dimension is always used.
    - opt_iters_tens is the number of iterations done when optimizing a
      single tensor, before moving on to the next tensor. This is only
      relevant for optimizations where the cost function is linearized
      and a single iteration does not result in the optimal solution for
      the given (non-linearized) environment. Defaults to 1.
    - opt_eps_conv (conv for convergence) is the limit below which the
      change in the cost function for successive iterations of the
      optimization algorithm must fall for the loop to finish. Defaults
      to 1e-9.
    - opt_max_iter is the maximum number of iterations done in the
      optimization of the tensors for every chi. This is only relevant
      if convergence is never reached as in the case ops_eps_conv = 0.
      Defaults to np.inf.
    - A_eps is the maximum allowed truncation error when SVDing the
      tensors in A_list. This SVD is done simply to boost performance,
      and the error at this step should be kept small.  Defaults to 0.
    - A_chis is the possible truncation dimensions when SVDing A, see
      A_eps. Defaults to None which is interpreted as "use any dimension
      necessary".
    - fix_gauges determines whether to fix the gauge freedom of SVD when
      building z and splitting B to be the same as at the previous step.
      If fix_gauges=True, pieces needs to be given. Defaults to False.
    - log_fact is the logarithm of the factor by which the original A
      should be multiplied to get the physical tensor. Defaults to 0.
    - The higher the print_errors number is, the more intermediate steps
      will produce text output that tells about the progression of the
      algorithm and the errors induced in the coarse-graning. Note that
      asking for more error output induces non-trivial computations that
      slow down the function.
    - return_pieces determines whether the tensors used in building up
      the coarse-grained A_new are also returned. Defaults to False.
    - return_gauges determines whether to also return the gauge matrices
      related to different conjugate transposes of the final tensor.  If
      return_gauges = True then the last value returned is the tuple
      (G_hh, G_hv, G_vh), where the different Gs are matrices such that

            |                     |
      |--   |                    G_hv
      |     |                     |
      ---A_new^*---  =  --G_hh--A_new--G_hh--
            |     |               |
            |   --|              G_hv^dg
            |                     |

      and

           |--                    |
           | |                    |  
           |                      |
      ---A_new^*---  =  --G_vh--A_new--G_vh^dg--
           |                      |
         | |                      |  
         --|                      |

      Here ^* denotes complex conjugation and the bending of the legs
      denotes different transposes. Here G_hh is a diagonal matrix of
      +/-1, and the others are unitary.  The logic in the naming of the
      gauge matrices is that h refers to horizontal and v refers to
      vertical and the first letter in the subscript tells which
      transpose of A_new this matrix is related to and the second one
      tells which legs (horizontal or vertical) of A_new this matrix
      should be attached to.

    Returns: A_new, new_log_fact, pieces, (G_hh, G_hv, G_vh),
    with the last two being opitional.
    - tnr_step returns the coarse-grained tensor A_new and the logarithm
      new_log_fact of the related factor such that A_new *
      exp(new_log_fact) is the physical tensor.
    - If return_pieces=True then a third value is also returned that is
      a dictionary of the tensors A_part_list, u, v, w, B, BUS, BSV and
      z, with these names as string keys.
    - If return_gauges=True then the gauge matrices G_hh, G_hv and G_vh
      that map A_new to its various conjugates are also returned as a
      dict with the above names as string keys.
    """

    # Format the parameters and initialize A_part_list with the SVDs of
    # the original As.
    A_list, pars, gauges, pieces = format_parameters(A_list, default_pars,
                                                     default_gauges,
                                                     default_pieces, pars,
                                                     gauges, pieces, **kwargs)
    if pars["print_errors"] > 0:
        print("Beginning a TNR step.")
    A_list = symmetrize_A_list(A_list, pars, gauges)
    A_part_list = split_A_list(A_list, pars)

    # Determine whether to use the SVD of the original tensor, based on
    # a rought estimate of whether it's computationally advantageous.
    A_NW = A_part_list[0][0]
    chi_orig = type(A_NW).flatten_dim(A_NW.shape[0])
    chi_split = type(A_NW).flatten_dim(A_NW.shape[2])
    pars["use_parts"] = chi_split < chi_orig**(3/2)
    if pars["print_errors"] > 1:
        if pars["use_parts"]:
            print("Using the SVDed A.")
        else:
            print("Not using the SVDed A.")

    # Obtain the optimized u, v, w.
    u, v, w = build_uvw(A_list, A_part_list, pars, gauges, pieces)

    # Build the intermediate tensors B and z and use them to put
    # together A_new.
    B = build_B(u, v, w, A_list, A_part_list, pars)
    split_B_result = split_B(B, pars)
    BUS, BSV = split_B_result[0:2]
    if pars["return_gauges"]:
        G_hh = split_B_result[2]
    z = build_z(v, w, BUS, BSV, pars)
    A_new = build_A_new(v, w, z, BUS, BSV)

    # Scale A_new to have largest values around unity and use that to
    # update new_log_fact.
    fact = A_new.abs().max()
    if fact != 0:
        A_new = A_new/fact
        new_log_fact = np.log(fact) + 4*log_fact
    else:
        new_log_fact = 0

    if pars["fix_gauges"] and A_new.shape == A_list[0].shape:
        if pars["return_gauges"] and pars["horz_refl"]:
            A_new, BUS, BSV, z, G_hh = fix_A_new_gauge(A_new, A_list[0], pars, BUS,
                                                       BSV, z, G_hh=G_hh)
        else:
            A_new, BUS, BSV, z = fix_A_new_gauge(A_new, A_list[0], pars, BUS,
                                                 BSV, z)

    # Print error in trace of the block, if asked for.
    if pars["print_errors"] > 2:
        err = print_Z_error(A_list, log_fact, A_new, new_log_fact)

    # Put together the values to be returned and return.
    return_value = (A_new, new_log_fact)
    if pars["return_pieces"]:
        pieces = {'A_part_list': A_part_list, 'u': u, 'v': v, 'w': w,
                      'B': B, 'BUS': BUS, 'BSV': BSV, 'z': z} 
        return_value = return_value + (pieces,)
    if pars["return_gauges"]:
        if pars["horz_refl"]:
            G_hv = optimize_G_hv(A_new, G_hh, pars)
        else:
            G_hv = None
        G_vh = optimize_G_vh(A_new, pars)
        gauges = {'G_hh': G_hh, 'G_hv': G_hv, 'G_vh': G_vh}
        return_value = return_value + (gauges,)

    return return_value


# Functions for initializing the parameters.


def format_parameters(A_list, default_pars, default_gauges, default_pieces,
                      pars, gauges, pieces, **kwargs):
    """ Formats some of the parameters given to tnr_step to a canonical
    form.
    """
    # Make sure A_list is a list of 2 tensors.
    if type(A_list) == list or type(A_list) == tuple:
        A_list = list(A_list)
    else:
        A = A_list
        A_list = [A, A]

    # Create pars, gauges and pieces.
    # Values are taken primarily from kwargs, then from pars, gauges and
    # pieces, and finally from default. Only ones listed in defaults are
    # used, others are ignored.
    new_pars = default_pars.copy()
    new_pars.update(pars)
    for k in default_pars:
        if k in kwargs:
            new_pars[k] = kwargs[k]
    pars = new_pars

    new_gauges = default_gauges.copy()
    new_gauges.update(gauges)
    for k in default_gauges:
        if k in kwargs:
            new_gauges[k] = kwargs[k]
    gauges = new_gauges

    new_pieces = default_pieces.copy()
    new_pieces.update(pieces)
    for k in default_pieces:
        if k in kwargs:
            new_pieces[k] = kwargs[k]
    pieces = new_pieces

    # Make sure chis_tnr and chis_trg are a lists of integers (or at
    # least singlet lists of one integer) and sorted from small to
    # large.
    if type(pars["chis_tnr"]) == int:
        pars["chis_tnr"] = [pars["chis_tnr"]]
    else:
        pars["chis_tnr"] = list(pars["chis_tnr"])
    pars["chis_tnr"] = sorted(pars["chis_tnr"])
    if type(pars["chis_trg"]) == int:
        pars["chis_trg"] = [pars["chis_trg"]]
    else:
        pars["chis_trg"] = list(pars["chis_trg"])
    pars["chis_trg"] = sorted(pars["chis_trg"])

    # If several chis to loop over are given but there is no epsilon to
    # determine sufficient accuracy, then just use the largest chi.
    if pars["opt_eps_chi"] == 0:
        pars["chis_tnr"] = [max(pars["chis_tnr"])]
        pars["chis_trg"] = [max(pars["chis_trg"])]
        pars["opt_eps_chi"] = np.inf

    # If some parameters don't make sense, raise warnings.
    if pars["horz_refl"] and not pars["return_gauges"]:
        warnings.warn("In TNR, horz_refl is True but return_gauges is False")
    if pars["reuse_initial"] and not pars["return_pieces"]:
        warnings.warn("In TNR, reuse_initial is True but return_pieces is False")
    if pars["fix_gauges"] and not pars["return_pieces"]:
        warnings.warn("In TNR, fix_gauges is True but return_pieces is False")

    return A_list, pars, gauges, pieces


def symmetrize_A_list(A_list, pars, gauges):
    """ Symmetrizes A_list according to the value of horz_refl. """
    new_list = A_list.copy()
    if pars["horz_refl"]:
        new_list[1] = new_list[0].conjugate().transpose((2,1,0,3))
        if gauges["G_hh"] is not None:
            new_list[1] = scon((new_list[1], gauges["G_hh"], gauges["G_hh"]),
                               ([1,-2,3,-4], [-1,1], [3,-3]))
    else:
        if A_list[1].dirs == A_list[0].dirs:
            new_list[1] = A_list[1].flip_dir(1)
            new_list[1] = new_list[1].flip_dir(3)
    return new_list


def split_A_list(A_list, pars):
    """ SVDs the tensors in A_list and returns a list of lists with the
    parts in them. See split_A for details.
    """
    def split_helper(A, direction, i):
        return split_A(A, eps=pars["A_eps"], chis=pars["A_chis"],
                       direction=direction,
                       print_errors=pars["print_errors"]-i)
    A_part_list = [split_helper(A_list[0], 'nwse', 0),
                   split_helper(A_list[1], 'nesw', 2)]
    return A_part_list


def split_A(A, eps=0, chis=None, direction='both', print_errors=0):
    """ Splits an A tensor by SVD into two. eps is the tolerance in the
    SVD, chis is the list of bond dimensions to try when splitting (by
    default the full possible range is tried) and direction specifies
    the way to split.  If direction == 'nesw' (case and space
    insensitive) the splitting is done so that the northeast and
    southwest components are created, and similarly for direction ==
    'nwse'. For all other values of direction both splittings are done.

    The values are returned in the order A_NW, A_SE, A_NE, A_SW,
    possibly leaving out some based on direction.
    """
    if print_errors>0:
        print('-Splitting A, with eps=%.3e.' % eps)
    ret_val = ()
    if direction.lower().replace(' ','') != 'nesw':
        A_NW, S, A_SE = A.split((0,1), (2,3), eps=eps, chis=chis,
                                    print_errors=print_errors,
                                    return_sings=True) 
        ret_val += (A_NW, A_SE)
        if(print_errors>0):
            print('Split A NWSE with chi=%i' % len(S))
    if direction.lower().replace(' ','') != 'nwse':
        A_SW, S, A_NE = A.split((0,3), (1,2), eps=eps, chis=chis,
                              print_errors=print_errors,
                              return_sings=True) 
        A_SW = A_SW.transpose((0,2,1))
        A_NE = A_NE.transpose((1,2,0))
        ret_val += (A_NE, A_SW)
        if(print_errors>0):
            print('Split A NESW with chi=%i' % len(S))
    return ret_val


# Functions for executing the first step of TNR: Optimizing u, v, and w. 


def build_uvw(A_list, A_part_list, pars, gauges, pieces):
    """ Produces the optimized isometries v and w and the unitary u. """
    if pars["print_errors"] > 0:
        print('-Optimizing u, v and w.')

    if pars["print_errors"] > 0 or len(pars["chis_tnr"]) > 1:
        # We will calculate the TNR error at some point, so we
        # precompute this outside the loop.
        orig_norm = np.sqrt(A4_frob_norm_sq(A_list, A_part_list, pars))
    # Loop over growing truncation dimensions until the truncation
    # error is small enough.
    for chi_num, chi in enumerate(pars["chis_tnr"]):
        if pars["print_errors"] > 2:
            print('Optimizing for chi = %i.' % chi)
        # Use the u from the previous chi as the starting point of
        # the optimization.
        u_init, v, w = initial_uvw(A_list, chi, pars, gauges, pieces)
        if chi == pars["chis_tnr"][0] or pars["reuse_initial"]:
            u = u_init
        else:
            del(u_init)
        new_cost = np.inf
        cost_change = np.inf
        # Keep optimizing u, v, w iteratively to maximitze the norm of
        # B until the relative change is less than opt_eps_conv.
        # If convergence is not reached in opt_max_iter steps, stop and
        # move on.
        counter = 0
        w_flat_shape = type(w).flatten_shape(w.shape)
        full_dim = w_flat_shape[1]*w_flat_shape[2]
        if full_dim > chi:
            # There is truncation, so optimization is necessary.
            while (cost_change > pars["opt_eps_conv"]
                   and counter < pars["opt_max_iter"]):
                counter += 1
                old_cost = new_cost
                v, w = optimize_isometries(u, v, w, A_list, A_part_list, pars,
                                           gauges)
                u, B_norm = optimize_disentangler(u, v, w, A_list, A_part_list,
                                                  pars, return_B_norm=True)
                # The cost_function is not needed because
                # optimize_disentangler gives us B_norm.
                new_cost = B_norm
                cost_change = np.abs((old_cost - new_cost)/new_cost)
                if pars["print_errors"] > 2:
                    print('\r  Change in norm when optimizing: %.3e'
                          % cost_change, end='')
        if pars["print_errors"] > 2:
            print('')  #To end the line of the running counter.
            if counter >= pars["opt_max_iter"]:
                print('  Maximum number of optimization iterations '
                      '(%i) reached.' % pars["opt_max_iter"])
            else:
                print('  Optimization converged after %i iterations.'
                      % counter)
        if pars["print_errors"] > 0 or chi_num < len(pars["chis_tnr"]) -1:
            # Compute the truncation error and move on if it's small enough.
            # Otherwise go to the next chi in chis and reoptimize.
            if counter == 0:
                B_norm = build_B(u, v, w, A_list, A_part_list, pars).norm()
            err = compute_TNR_error(u, v, w, A_list, A_part_list, pars,
                                    B_norm=B_norm, orig_norm=orig_norm)
            if err < pars["opt_eps_chi"]:
                break

    # Error printing, as asked for.
    if pars["print_errors"] > 0:
        print('Truncated bond dimension in TNR: %i' % chi)
        if 2 >= pars["print_errors"] > 1:
            if counter >= pars["opt_max_iter"]:
                print('Maximum number of optimization iterations '
                      '(%i) reached.' % pars["opt_max_iter"])
            else:
                print('Optimization converged after %i iterations.' % counter)
        print('Relative error in optimized, truncated TNR block: %.3e + %gj'
              %(np.real(err), np.imag(err)))
    return u, v, w


# At the moment this function is not in use.
def cost_function(u, v, w, A_list, A_part_list, pars):
    """ This is the cost function that is maximized in the optimization
    routine. However, note that changing this will not change the
    optimization step, this only determines when optimization is
    stopped.
    """
    upb = upper_block(u, v, w, A_list, A_part_list, pars)
    B = build_B(u, v, w, A_list, A_part_list, pars, upb=upb)
    norm = B.norm()
    return norm, upb


def initial_uvw(A_list, chi, pars, gauges, pieces):
    """ Returns the initial disentangler and isometries that are the
    starting point of the optimization. The initial u is the identity,
    the initial isometries are SVDed from A just like in TRG, truncated
    to dimension chi.
    """
    do_reuse = False
    if (pars["reuse_initial"] and
            pieces["w"] is not None and
            pieces["u"] is not None and
            pieces["v"] is not None):
        w_shp = pieces["w"].shape
        w_chi = type(A_list[0]).flatten_dim(w_shp[0])
        if (w_chi == chi and A_list[0].compatible_indices(pieces["u"], 1, 2)
                         and A_list[0].compatible_indices(pieces["w"], 0, 2)):
            do_reuse = True
    if do_reuse:
        u = pieces["u"].copy()
        v = pieces["v"].copy()
        w = pieces["w"].copy()
    else:
        # Some performance could be saved here if the As would not be SVDed
        # again. This would be simple if A_part_list elements didn't have
        # the S_sqrt multiplied into them.  The performance of this part
        # should be very much subleading though.
        # u:
        dim1 = A_list[0].shape[1]
        try:
            qim1 = A_list[0].qhape[1]
        except TypeError:
            qim1 = None
        dim2 = A_list[1].shape[1]
        try:
            qim2 = A_list[1].qhape[1]
        except TypeError:
            qim2 = None
        eye1 = type(A_list[0]).eye(dim1, qim=qim1)
        eye2 = type(A_list[0]).eye(dim2, qim=qim2)
        u = scon((eye1, eye2), ([-1,-3], [-4,-2]))
        # w:
        w_dg = A_list[0].svd((0,1), (2,3), chis=chi)[0]
        w = w_dg.transpose((2,1,0)).conjugate()
        # v:
        if pars["horz_refl"]:
            v = w_hat(w, gauges)
        else:
            v_dg = A_list[1].svd((0,3), (1,2), chis=chi)[2]
            v = v_dg.transpose((1,0,2)).conjugate()
    return u, v, w


def optimize_isometries(u, v, w, A_list, A_part_list, pars, gauges, chi=None):
    # Compute environments M_v and M_w
    if chi is None:
        chi_v = type(u).flatten_dim(v.shape[1])
        chi_w = type(u).flatten_dim(w.shape[0])
    else:
        chi_v = chi
        chi_w = chi
    if pars["print_errors"]>2:
        print('Optimizing isometries.')
    for i in range(pars["opt_iters_tens"]):
        upb = upper_block(u, v, w, A_list, A_part_list, pars)
        if pars["use_parts"]:
            # TODO Could figure out a way to do this in O(chi^6). I
            # wasn't able to come up with one and probably this won't be
            # used much, so I left it be.
            warnings.warn("In TNR, use_parts is True but is not utilized in "
                          "optimize_disentanglers. Reverting back to the "
                          "O(chi^7) algorithm.")
        # This is O(chi^7).
        env_top = scon((v, u, A_list[0], A_list[1]),
                       ([1,-3,3], [-2,1,4,2], [-1,4,5,-4], [5,2,3,-5]))
        env_top_dg = env_top.conjugate().transpose((0,3,4,2,1))
        M_w = scon((env_top, upb_dg(upb), upb, env_top_dg),
                   ([-1,-2,7,3,4], [3,4,2,1], [1,2,5,6], [-3,5,6,7,-4]))
        # Get the optimal isometry by SVDing the environment.
        S, U = M_w.eig((0,1), (2,3), chis=chi_w, hermitian=True,
                       print_errors=pars["print_errors"]-2)
        w = U.conjugate().transpose((2,1,0))
        if pars["horz_refl"]:
            v = w_hat(w, gauges)
        else:
            if pars["use_parts"]:
                # TODO see above.
                warnings.warn("In TNR, use_parts is True but is not utilized "
                              "in optimize_disentanglers. Reverting back to "
                              "the O(chi^7) algorithm.")
            # This is O(chi^7).
            env_top = scon((w, u, A_list[0], A_list[1]),
                           ([-1,1,2], [1,-2,3,4], [2,3,5,-4], [5,4,-3,-5]))
            env_top_dg = env_top.conjugate().transpose((3,4,2,1,0))
            M_v = scon((env_top, upb_dg(upb),
                        upb, env_top_dg),
                       ([5,-1,-2,3,4], [3,4,2,1],
                        [1,2,6,7], [6,7,-4,-3,5]))
            S, U = M_v.eig((0,1), (2,3), chis=chi_v, hermitian=True,
                           print_errors=pars["print_errors"]-2)
            v = U.conjugate().transpose((0,2,1))
            v = v.flip_dir(1)
    return v, w


def optimize_disentangler(u, v, w, A_list, A_part_list, pars,
                          return_B_norm=False):
    # Compute environment M
    for i in range(pars["opt_iters_tens"]):
        upb = upper_block(u, v, w, A_list, A_part_list, pars)
        # Note that by construction, B = B^dg.
        B = build_B(u, v, w, A_list, A_part_list, pars, upb=upb)
        if pars["use_parts"]:
            # This is O(chi^8), O(chi^6) if A can be split with just chi.
            M = scon((w, v,
                      A_part_list[0][0], A_part_list[0][1],
                      A_part_list[1][0], A_part_list[1][1],
                      upb_dg(upb), B),
                     ([10,-3,3], [-4,8,4],
                      [3,-1,9], [9,5,6],
                      [-2,4,11], [5,11,7],
                      [6,7,2,1], [1,2,8,10]))
        else:
            # This is O(chi^7).
            M = scon((w, v,
                      A_list[0], A_list[1],
                      upb_dg(upb), B),
                     ([3,-3,4], [-4,9,6],
                      [4,-1,7,5], [7,-2,6,8],
                      [5,8,2,1], [1,2,9,3]))
        U, S, V = M.svd((0,1), (2,3))
        u = scon((U.conjugate(), V.conjugate()), ([-3,-4,1], [1,-1,-2]))
        if pars["horz_refl"]:
            # u should be symmetric under a horizontal reflection
            # already, but we symmetrize to kill numerical errors.
            u = (u + u.conjugate().transpose((1,0,3,2))) / 2
    if return_B_norm:
        B_norm_sq = scon((M, u), ([1,2,3,4], [3,4,1,2])).value()
        if np.imag(B_norm_sq)/np.abs(B_norm_sq) > 1e-13:
            warnings.warn("B_norm_sq is complex: " + str(B_norm_sq))
        else:
            B_norm_sq = np.real(B_norm_sq)
        B_norm = np.sqrt(B_norm_sq)
        return u, B_norm
    else:
        return u


# Functions for executing the second step of TNR: Building and splitting
# B, building z, and putting it all together to form the new tensor.


def build_B(u, v, w, A_list, A_part_list, pars, upb=None):
    if upb is None:
        upb = upper_block(u, v, w, A_list, A_part_list, pars)
    B = scon((upb, upb_dg(upb)), ([-1,-2,1,2], [1,2,-3,-4]))
    return B


def split_B(B, pars):
    if pars["print_errors"]>0:
        print('-Splitting B.')
    if pars["horz_refl"]:
        S, U = B.eig((0,3), (1,2), chis=pars["chis_trg"], hermitian=True,
                     eps=pars["opt_eps_chi"],
                     print_errors=pars["print_errors"])
        # G_hh is a diagonal matrix populated with signs of the
        # eigenvalues of B.
        G_hh = S.sign()
        G_hh = G_hh.diag()
        S_sqrt = S.abs().sqrt()
        U = U.transpose((0,2,1))
        V = scon((U.conjugate(), G_hh), ([-2,1,-3], [-1,1]))
    else:
        U, S, V = B.svd((0,3), (1,2), chis=pars["chis_trg"],
                        eps=pars["opt_eps_chi"],
                        print_errors=pars["print_errors"])
        S_sqrt = S.sqrt()
        U = U.transpose((0,2,1))
        G_hh = None
    US = U.multiply_diag(S_sqrt, 1, direction="r")
    SV = V.multiply_diag(S_sqrt, 0, direction="l")
    return_value = (US, SV)
    if pars["return_gauges"]:
        return_value += (G_hh,)
    if pars["print_errors"]>0:
        print('Truncated bond dimension in split_B: %i' % len(S))
    return return_value


def build_z(v, w, BUS, BSV, pars):
    # This is O(chi^6).
    if pars["print_errors"]>0:
        print('-Building z.')
    # This could be tweaked a bit by using intermediate results
    BSV_dg = BSV.transpose((0,2,1)).conjugate()
    BUS_dg = BUS.transpose((2,1,0)).conjugate()
    M = scon((v_dg(v), w_dg(w),
              BSV, BUS,
              v_prime(v), w_prime(w), v_dg(v), w_dg(w),
              BSV_dg, BUS_dg,
              v_prime(v), w_prime(w)),
             ([-1,5,13], [5,-2,14],
              [7,13,11], [14,8,9],
              [11,1,3], [1,9,4], [3,2,12], [2,4,10],
              [7,12,15], [10,8,16],
              [15,6,-3], [6,16,-4]))
    M_diff = M - M.conjugate().transpose((2,3,0,1))
    S, U = M.eig((0,1), (2,3), chis=pars["chis_trg"], hermitian=True,
                 eps=pars["opt_eps_chi"], print_errors=pars["print_errors"])
    z = U.conjugate().transpose((2,0,1))
    if pars["print_errors"]>0:
        print('Truncated bond dimension in build_z: %i' % len(S))
    return z 


def build_A_new(v, w, z, BUS, BSV):
    # This is O(chi^6).
    A_new = scon((z, v_dg(v), w_dg(w), BSV, BUS,
                  v_prime(v), w_prime(w), z_dg(z)),
                 ([-2,3,4], [3,1,7], [1,4,10], [-1,7,9], [10,-3,8],
                  [9,2,5], [2,8,6], [5,6,-4]))
    return A_new


# Functions for fixing the gauge of the new tensor to be the same as the
# previous one.

def fix_A_new_gauge(A_new, A, pars, BUS, BSV, z, G_hh=None):
    if pars["print_errors"] > 1:
        print("Fixing A_new gauge.")
    dim_X = A_new.shape[1]
    try:
        qim_X = A_new.qhape[1]
    except TypeError:
        qim_X = None
    dim_Y = A_new.shape[0]
    try:
        qim_Y = A_new.qhape[0]
    except TypeError:
        qim_Y = None
    X = type(A_new).eye(dim_X, qim=qim_X, dtype=A_new.dtype)
    Y = type(A_new).eye(dim_Y, qim=qim_Y, dtype=A_new.dtype)
    A_norm = A.norm()
    orig_err = (A_new - A).norm() / A_norm
    cost = np.inf
    cost_change = np.inf
    counter = 0
    while cost_change > 1e-11 and counter < 10000:
        old_cost = cost
        X = fix_A_new_gauge_optimize_X(A_new, A, X, Y)
        Y, cost = fix_A_new_gauge_optimize_Y(A_new, A, X, Y, return_cost=True)
        cost_change = np.abs((old_cost - cost)/cost)
        counter += 1
    result = fix_A_new_gauge_update_to_gauge(A_new, BUS, BSV, z, X, Y,
                                             G_hh=G_hh)
    A_new = result[0]
    new_err = (A_new - A).norm() / A_norm
    if pars["print_errors"] > 1:
        print("After %i iterations, error in fix_A_new_gauge is %.3e. "
              "Original error was %.3e."%(counter, new_err, orig_err))
    return result

def fix_A_new_gauge_update_to_gauge(A_new, BUS, BSV, z, X, Y, G_hh=None):
    X_dg = matrix_dagger(X)
    Y_dg = matrix_dagger(Y)
    A_new = scon((A_new, Y, X, Y_dg, X_dg),
                 ([1,2,3,4], [-1,1], [-2,2], [3,-3], [4,-4]))
    BUS = scon((BUS, Y_dg), ([-1,2,-3], [2,-2]))
    BSV = scon((Y, BSV), ([-1,1], [1,-2,-3]))
    z = scon((X, z), ([-1,1], [1,-2,-3]))
    return_value = (A_new, BUS, BSV, z)
    if G_hh is not None:
        G_hh = scon((Y, G_hh, Y_dg), ([-1,1], [1,2], [2,-2]))
        return_value += (G_hh,)
    return return_value

def fix_A_new_gauge_optimize_X(A_new, A, X, Y):
    X_dg = matrix_dagger(X)
    Y_dg = matrix_dagger(Y)
    env = scon((A.conjugate(), Y, A_new, Y_dg, X_dg),
               ([6,-2,4,5], [6,2], [2,-1,1,3], [1,4], [3,5]))
    env_U, env_S, env_V = env.svd((0,), (1,))
    env_U_dg = matrix_dagger(env_U)
    env_V_dg = matrix_dagger(env_V)
    X = scon((env_V_dg, env_U_dg), ([-1,1], [1,-2]))
    return X

def fix_A_new_gauge_optimize_Y(A_new, A, X, Y, return_cost=False):
    X_dg = matrix_dagger(X)
    Y_dg = matrix_dagger(Y)
    env = scon((A.conjugate(), X, A_new, Y_dg, X_dg),
               ([-2,6,4,5], [6,2], [-1,2,1,3], [1,4], [3,5]))
    env_U, env_S, env_V = env.svd((0,), (1,))
    env_U_dg = matrix_dagger(env_U)
    env_V_dg = matrix_dagger(env_V)
    Y = scon((env_V_dg, env_U_dg), ([-1,1], [1,-2]))
    if return_cost:
        cost = scon((env, Y), ([1,2], [2,1])).value()
        if np.imag(cost) > 1e-13:
            warnings.warn("fix_A_new_gauge cost is complex: " + str(cost))
        else:
            cost = np.real(cost)
        return Y, cost
    else:
        return Y


# Functions related for extracting the gauge factors (Gs) related to
# different reflection symmetries of the final tensor.


def optimize_G_vh(A_new, pars):
    if pars["print_errors"] > 1:
        print("Optimizing G_vh.")
    Av = A_new.conjugate().transpose((0,3,2,1))
    dim = A_new.shape[0]
    try:
        qim = A_new.qhape[0]
    except TypeError:
        qim = None
    G_vh = type(A_new).eye(dim, qim=qim, dtype=A_new.dtype)
    G_vh = G_vh.flip_dir(0)
    cost = np.inf
    cost_change = np.inf
    counter = 0
    while cost_change > 1e-11 and counter < 10000:
        # The optimization step
        G_vh_dg = matrix_dagger(G_vh)
        env = scon((Av.conjugate(), A_new, G_vh_dg),
                   ([-2,2,4,3], [-1,2,1,3], [1,4]))
        env_U, env_S, env_V = env.svd((0,), (1,))
        env_U_dg = matrix_dagger(env_U)
        env_V_dg = matrix_dagger(env_V)
        G_vh = scon((env_V_dg, env_U_dg), ([-1,1], [1,-2]))

        old_cost = cost
        cost = scon((env, G_vh), ([1,2], [2,1])).value()
        if np.imag(cost) > 1e-13:
            warnings.warn("optimize_G_vh cost is complex: " + str(cost))
        else:
            cost = np.real(cost)
        cost_change = np.abs((old_cost - cost)/cost)
        counter += 1
    if pars["print_errors"] > 1:
        GAG_dg  = scon((G_vh, A_new, G_vh.conjugate().transpose()),
                       ([-1,1], [1,-2,3,-4], [3,-3]))
        err = (GAG_dg - Av).norm()
        print("After %i iterations, error in optimize_G_vh is %.3e."
              %(counter, err))
    return G_vh


def optimize_G_hv(A_new, G_hh, pars):
    if pars["print_errors"] > 1:
        print("Optimizing G_hv.")
    Ah = A_new.conjugate().transpose((2,1,0,3))
    dim = A_new.shape[1]
    try:
        qim = A_new.qhape[1]
    except TypeError:
        qim = None
    G_hv = type(A_new).eye(dim, qim=qim, dtype=A_new.dtype)
    G_hv = G_hv.flip_dir(0)
    cost = np.inf
    cost_change = np.inf
    counter = 0
    pre_env_A_new = scon((A_new, G_hh, G_hh), ([1,-2,3,-4], [-1,1], [3,-3]))
    while cost_change > 1e-11 and counter < 10000:
        # The optimization step
        G_hv_dg = matrix_dagger(G_hv)
        env = scon((pre_env_A_new, G_hv_dg, Ah.conjugate()),
                   ([3,-1,4,1], [1,2], [3,-2,4,2]))
        env_U, env_S, env_V = env.svd((0,), (1,))
        env_U_dg = matrix_dagger(env_U)
        env_V_dg = matrix_dagger(env_V)
        G_hv = scon((env_V_dg, env_U_dg), ([-1,1], [1,-2]))

        old_cost = cost
        cost = scon((env, G_hv), ([1,2], [2,1])).value()
        if np.imag(cost) > 1e-13:
            warnings.warn("optimize_G_hv cost is complex: " + str(cost))
        else:
            cost = np.real(cost)
        cost_change = np.abs((old_cost - cost)/cost)
        counter += 1
    if pars["print_errors"] > 1:
        GAG_dg  = scon((G_hv, pre_env_A_new, G_hv.conjugate().transpose()),
                       ([-2,2], [-1,2,-3,4], [4,-4]))
        err = (GAG_dg - Ah).norm()
        print("After %i iterations, error in optimize_G_hv is %.3e."
              %(counter, err))
    return G_hv


# Helper functions used in many places for building intermediate blocks
# of tensors, doing the various conjugate transposes of the isometries,
# etc.
#
# For the isometries the different subscripts are:
# - dg (dagger) for the diagonal conjugate transpose for which w w_dg =
#   v v_dg = 1.
# - taudg for the vertical conjugate transposes found in the lower corners
#   of the B tensor.
# - prime for the dg of a taudg. 
# - hat for the horizontal conjugate transposes needed when enforcing
#   left-right reflection symmetry.


def upper_block(u, v, w, A_list, A_part_list, pars):
    """ upper_block is the upper half of B. Often also called upb in the code.
    """
    if pars["use_parts"]:
        # This is O(chi^8), O(chi^6) if A can be split with just chi.
        upb = scon((u, v, w, A_part_list[0][0], A_part_list[0][1],
                      A_part_list[1][0], A_part_list[1][1]),
                     ([3,5,4,6], [5,-2,2], [-1,3,1], [1,4,7], [7,9,-3],
                      [6,2,8], [9,8,-4]))
    else:
        # This is O(chi^7).
        upb = scon((w, v, u, A_list[0], A_list[1]),
                   ([-1,6,2], [4,-2,1], [6,4,5,3], [2,5,7,-3], [7,3,1,-4]))
    return upb


def matrix_dagger(M):
    return M.transpose((1,0)).conjugate()


def u_dg(u):
    return u.transpose((2,3,0,1)).conjugate()


def v_dg(v):
    return v.transpose((0,2,1)).conjugate()


def v_taudg(v):
    return v.transpose((0,2,1)).conjugate()


def v_prime(v):
    return v.transpose((1,2,0))


def v_hat(v, gauges):
    v_hat = v.transpose((1,0,2)).conjugate()
    if gauges["G_hh"] is not None:
        v_hat = scon((v_hat, gauges["G_hh"]), ([-1,-2,3], [3,-3]))
    return v_hat


def w_dg(w):
    return w.transpose((2,1,0)).conjugate()


def w_taudg(w):
    return w.transpose((2,1,0)).conjugate()


def w_prime(w):
    return w.transpose((2,0,1))


def w_hat(w, gauges):
    w_hat = w.transpose((1,0,2)).conjugate()
    if gauges["G_hh"] is not None:
        w_hat = scon((w_hat, gauges["G_hh"]), ([-1,-2,3], [-3,3]))
    return w_hat


def z_dg(z):
    return z.transpose((1,2,0)).conjugate()


def upb_dg(upb):
    return upb.transpose((2,3,1,0)).conjugate()


# Functions for computing errors.


def A4_trace(A_list):
    # This is O(chi^6)
    A2 = scon(tuple(A_list), ([1,-1,2,-3], [2,-2,1,-4]))
    A4_trace_tensor = scon((A2, A2.conjugate()), ([1,2,3,4], [1,2,3,4]))
    A4_trace = A4_trace_tensor.norm()
    return A4_trace


def A4_frob_norm_sq(A_list, A_part_list, pars):
    # This is O(chi^6). Thus no need to utilize A_part_list even if
    # pars["use_parts"] is True.
    NW_corner = scon((A_list[0], A_list[0].conjugate()),
                     ([1,2,-1,-2], [1,2,-3,-4]))
    NE_corner = scon((A_list[1], A_list[1].conjugate()),
                     ([-1,1,2,-2], [-3,1,2,-4]))
    N_row = scon((NW_corner, NE_corner), ([1,-1,2,-3], [1,-2,2,-4]))
    norm_sq = N_row.norm_sq()
    return norm_sq


def compute_TNR_error(u, v, w, A_list, A_part_list, pars,
                      upb=None, B_norm=None, orig_norm=None):
    if orig_norm is None:
        orig_norm_sq = A4_frob_norm_sq(A_list, A_part_list, pars)
        orig_norm = np.sqrt(orig_norm_sq)
    else:
        orig_norm_sq = orig_norm**2
    if B_norm is None:
        if upb is None:
            upb = upper_block(u, v, w, A_list, A_part_list, pars)
        B = scon((upb, upb_dg(upb)), ([-1,-2,1,2], [1,2,-3,-4]))
        B_norm_sq = B.norm_sq()
    else:
        B_norm_sq = B_norm**2
    # The norm |TNR block - original block| can be reduced to this form
    diff_norm = np.sqrt(orig_norm_sq - B_norm_sq)
    err = diff_norm/orig_norm
    return err


def print_Z_error(A_list, log_fact, A_new, new_log_fact):
    """ Error in the partition function that is the trace of a block of
    4 A tensors.
    """
    A4_Z = A4_trace(A_list)
    A_new_Z_tensor = scon(A_new, [1,2,1,2]) * np.exp(new_log_fact-4*log_fact)
    A_new_Z = A_new_Z_tensor.norm()
    err = (A4_Z - A_new_Z)/A_new_Z 
    print('Relative difference in Z from exact A4 and from A_new:  %.3e + %gj'
          % (np.real(err), np.imag(err)))
    return err


# Functions for scaling a vertical string of tensors


def tnr_step_vertstr(A_list, log_fact_list=None, T_log_fact=0,
                     pars=dict(), gauges=dict(), pieces=dict(),
                     **kwargs):
    # Format the parameters and initialize A_part_list with the SVDs of
    # the original As.
    if log_fact_list is None:
        log_fact_list = [0]*len(A_list)
    A_list, pars, gauges, pieces = format_parameters_vertstr(\
            A_list, default_pars, default_gauges, pars, gauges, pieces, **kwargs)
    if pars["print_errors"] > 0:
        print("Beginning a TNR step for a vertical string.")
    A_part_list = split_A_list(A_list, pars)

    # Determine whether to use the SVD of the original tensor, based on
    # a rought estimate of whether it's computationally advantageous.
    A_NW = A_part_list[0][0]
    chi_orig = type(A_NW).flatten_dim(A_NW.shape[0])
    chi_split = type(A_NW).flatten_dim(A_NW.shape[2])
    pars["use_parts"] = chi_split < chi_orig**(3/2)
    if pars["print_errors"] > 1:
        if pars["use_parts"]:
            print("Using the SVDed A.")
        else:
            print("Not using the SVDed A.")

    # Obtain the optimized u, v, w.
    u, v, w = build_uvw(A_list, A_part_list, pars, gauges, pieces)

    # Build the intermediate tensors B and z and use them to put
    # together A_new.
    B = build_B(u, v, w, A_list, A_part_list, pars)
    split_B_result = split_B(B, pars)
    BUS, BSV = split_B_result[0:2]
    z1 = build_z(pieces["v"], w, BUS, pieces["BSV"], pars)
    z2 = build_z(v, pieces["w"], pieces["BUS"], BSV, pars)
    A_new1 = build_A_new(pieces["v"], w, z1, BUS, pieces["BSV"])
    A_new2 = build_A_new(v, pieces["w"], z2, pieces["BUS"], BSV)

    # Scale A_new to have largest values around unity and use that to
    # update new_log_fact.
    fact1 = A_new1.abs().max()
    if fact1 != 0:
        A_new1 = A_new1/fact1
        new_log_fact1 = np.log(fact1) + 2*T_log_fact + 2*log_fact_list[0]
    else:
        new_log_fact1 = 0
    fact2 = A_new2.abs().max()
    if fact2 != 0:
        A_new2 = A_new2/fact2
        new_log_fact2 = np.log(fact2) + 2*T_log_fact + 2*log_fact_list[1]
    else:
        new_log_fact2 = 0

    pieces = {'A_part_list': A_part_list, 'u': u, 'v': v, 'w': w,
              'B': B, 'BUS': BUS, 'BSV': BSV, 'z1': z1, 'z2': z2} 

    # Print error in trace of the block, if asked for.
    if pars["print_errors"] > 2:
        err = print_Z_error(A_list, log_fact, A_new, new_log_fact)

    # Put together the values to be returned and return.
    return (A_new1, A_new2), (new_log_fact1, new_log_fact2), pieces


def format_parameters_vertstr(A_list, default_pars, default_gauges,
                              pars, gauges, pieces, **kwargs):
    """ Formats some of the parameters given to tnr_step to a canonical
    form.
    """
    # Create pars.
    # Values are taken primarily from kwargs, then from pars and finally
    # from default. Only ones listed in defaults are used, others are
    # ignored.
    new_pars = default_pars.copy()
    new_pars.update(pars)
    for k in default_pars:
        if k in kwargs:
            new_pars[k] = kwargs[k]
    new_pars["horz_refl"] = False
    new_pars["A_eps"] = 0
    new_pars["fix_gauges"] = False
    new_pars["reuse_initial"] = False
    new_pars["return_pieces"] = False
    new_pars["return_gauges"] = False
    pars = new_pars

    new_gauges = default_gauges.copy()
    new_gauges.update(gauges)
    for k in default_gauges:
        if k in kwargs:
            new_gauges[k] = kwargs[k]
    gauges = new_gauges


    # Make sure chis_tnr and chis_trg are a lists of integers (or at
    # least singlet lists of one integer) and sorted from small to
    # large.
    if type(pars["chis_tnr"]) == int:
        pars["chis_tnr"] = [pars["chis_tnr"]]
    else:
        pars["chis_tnr"] = list(pars["chis_tnr"])
    pars["chis_tnr"] = sorted(pars["chis_tnr"])
    if type(pars["chis_trg"]) == int:
        pars["chis_trg"] = [pars["chis_trg"]]
    else:
        pars["chis_trg"] = list(pars["chis_trg"])
    pars["chis_trg"] = sorted(pars["chis_trg"])

    # If several chis to loop over are given but there is no epsilon to
    # determine sufficient accuracy, then just use the largest chi.
    if pars["opt_eps_chi"] == 0:
        pars["chis_tnr"] = [max(pars["chis_tnr"])]
        pars["chis_trg"] = [max(pars["chis_trg"])]
        pars["opt_eps_chi"] = np.inf

    A_list = list(A_list)
    if A_list[1].dirs == A_list[0].dirs:
        A_list[1] = A_list[1].flip_dir(1)
        A_list[1] = A_list[1].flip_dir(3)

    return A_list, pars, gauges, pieces



==> anc/python3_src/cdf_ed_scaldimer.py <==
#!/usr/bin/python3

import numpy as np
import os
import sys
import modeldata
import tensordispenser
import scaldim_plot
import toolbox
from ed_scaldimer import separate_vector_by_qnum, qnums_from_eigenvectors
from tensors.tensor import Tensor
from tensors.symmetrytensors import TensorZ2
from tensorstorer import write_tensor_file, read_tensor_file
from scon_sparseeig import scon_sparseeig
from timer import Timer
from pathfinder import PathFinder
from custom_parser import parse_argv
from scon import scon

np.set_printoptions(precision=7)
np.set_printoptions(linewidth=100)


def get_id_pars(pars):
    id_pars = dict()
    mandatory_id_pars = {"model", "symmetry_tensors", "dtype",
                         "initial2x2", "initial4x4",
                         "n_normalization", "n_discard", "g",
                         "block_width", "do_eigenvectors", "n_dims_do"}
    modelname = pars["model"].lower().strip()
    if modelname == "ising":
        mandatory_id_pars |= {"J", "H", "beta"}
    elif modelname == "potts3":
        mandatory_id_pars |= {"J", "beta"}
    if pars["symmetry_tensors"]:
        mandatory_id_pars |= {"qnums_do"}
    if not pars["symmetry_tensors"]:
        mandatory_id_pars |= {"sep_qnums"}

    for k in mandatory_id_pars:
        if k in pars:
            id_pars[k] = pars[k]
        else:
            raise RuntimeError("The required parameter %s was not given."%k)
    return id_pars


def parse():
    pars = parse_argv(sys.argv,
                      # Format is: (name_of_argument, type, default)
                      ("model", "str", ""),
                      ("dtype", "dtype", np.complex_),
                      ("J", "float", 1),
                      ("H", "float", 0),
                      ("initial2x2", "bool", False),
                      ("initial4x4", "bool", False),
                      ("n_dims_do", "int", 17),
                      ("qnums_do", "int_list", []),  #[] denotes all
                      ("n_normalization", "int", 3),
                      ("n_discard", "int", 0),
                      ("block_width", "int", 8),
                      ("do_eigenvectors", "bool", False),
                      ("symmetry_tensors", "bool", False),
                      ("sep_qnums", "bool", False),
                      # Sixvertex parameters
                      ("g", "float", 0.),
                      ("gs", "float_list", [0,1,21]),
                      # IO parameters.
                      ("n_dims_plot", "int", 17),
                      ("max_dim_plot", "float", 20000),
                      ("qnums_plot", "int_list", []),  #[] denotes all
                      ("xtick_rotation", "int", 0),
                      ("show_plots", "bool", True),
                      ("save_plots", "bool", False),
                      ("draw_exact_lines", "bool", True),
                      ("draw_exact_circles", "bool", True),
                      ("plot_by_qnum", "bool", True),
                      ("save_scaldim_file", "bool", True))
    pars = vars(pars)

    # - Format parameters -
    pars["plot_by_momenta"] = False
    pars["beta"] = modeldata.get_critical_beta(pars)
    pars["J"] = pars["dtype"](pars["J"])
    pars["H"] = pars["dtype"](pars["H"])
    if (not pars["symmetry_tensors"] and pars["sep_qnums"]
            and not pars["do_eigenvectors"]):
        raise ValueError("sep_qnums requires do_eigenvectors.")
    if pars["model"].strip().lower() != "ising":
        raise NotImplementedError("model != 'ising' unimplemented.")
    if pars["n_dims_plot"] > pars["n_dims_do"]:
        raise ValueError("n_dims_plot > n_dims_do")
    if not set(pars["qnums_plot"]).issubset(set(pars["qnums_do"])):
        raise ValueError("qnums_plot is not included in qnums_do")

    return pars


def get_T(pars):
    # We always get the invariant tensor here, and cast it to the
    # non-invariant if needed. This gets around the silly fact that the
    # basis of the original tensor depends on symmetry_tensors,
    # something that should be fixed.
    T = tensordispenser.get_tensor(
        pars, iter_count=0, symmetry_tensors=True)[0]
    if not pars["symmetry_tensors"]:
        T = Tensor.from_ndarray(T.to_ndarray())
    log_fact = 0
    Fs = []
    Ns = []
    cum = T
    for i in range(1, pars["n_normalization"]):
        cum = toolbox.contract2x2(cum)
        log_fact *= 4
        m = cum.abs().max()
        if m != 0:
            cum /= m
            log_fact += np.log(m)
        N = 4**i
        F = np.log(scon(cum, [1,2,1,2]).value()) + log_fact
        Fs.append(F)
        Ns.append(N)
    A, B = np.polyfit(Ns[pars["n_discard"]:], Fs[pars["n_discard"]:], 1)
    T /= np.exp(A)
    return T


def get_D(t, pars):
    ham = (- pars["J"]*np.array([[ 1,-1],
                                 [-1, 1]],
                                dtype=pars["dtype"])
           + pars["H"]*np.array([[-1, 0],
                                 [ 0, 1]],
                                dtype=pars["dtype"]))
    boltz = np.exp(-pars["beta"]*ham)
    ham_g = - pars["g"]* pars["J"]*np.array([[ 1,-1],
                                             [-1, 1]],
                                            dtype=pars["dtype"])
    boltz_g = np.exp(-pars["beta"]*ham_g)
    ones = np.ones((2,2),  dtype=pars["dtype"])
    D = np.einsum('ab,bc,cd,da->abcd', boltz, boltz_g, boltz_g, boltz)
    u = np.array([[1, 1],
                  [1,-1]]) / np.sqrt(2)
    u_dg = u.T.conjugate()
    D = scon((D, u, u, u_dg, u_dg),
             ([1,2,3,4], [-1,1], [-2,2], [3,-3], [4,-4]))
    if pars["symmetry_tensors"]:
        D = TensorZ2.from_ndarray(D, shape=[[1,1]]*4, qhape=[[0,1]]*4,
                                  dirs=[1,1,-1,-1])
    else:
        D = Tensor.from_ndarray(D)
    return D


def get_eigs(pars):
    print("Building the matrix to diagonalize.")
    T = get_T(pars)
    D = get_D(type(T), pars)

    # Get the eigenvalues and their logarithms.
    block_width = pars["block_width"]
    n_dims_do = pars["n_dims_do"]

    translation = range(block_width)
    scon_list = [D] + [T]*(block_width-1)
    index_list = [[block_width*2, -101, 2, -1]]
    for i in range(2, block_width+1):
        index_list += [[2*i-2, -100-i, 2*i, -(2*i-1)]]

    res = scon_sparseeig(scon_list, index_list, translation,
                         range(block_width), hermitian=True,
                         return_eigenvectors=pars["do_eigenvectors"],
                         qnums_do=pars["qnums_do"],
                         maxiter=500, tol=1e-8, k=pars["n_dims_do"])
    if pars["do_eigenvectors"]:
        es, evects = res
    else:
        es = res

    # Convert es to complex for taking the log.
    es = es.astype(np.complex_, copy=False)
    if (not pars["symmetry_tensors"]) and pars["sep_qnums"]:
        qnums = qnums_from_eigenvectors(evects, pars)
        es = separate_vector_by_qnum(es, qnums, pars)

    ret_val = (es,)
    if pars["do_eigenvectors"]:
        ret_val += (evects,)
    if len(ret_val) > 1:
        return ret_val
    else:
        return ret_val[0]


def load_eigs(pars, **kwargs):
    if kwargs:
        pars = pars.copy()
        pars.update(kwargs)
    id_pars = get_id_pars(pars)
    filename = os.path.basename(__file__)
    try:
        res = read_tensor_file("cdf_ed_eigs", pars=id_pars, filename=filename)
    except RuntimeError:
        print("Constructing eigs.")
        timer = Timer()
        timer.start()
        res = get_eigs(pars)
        print("Done constructing eigs.\n")
        timer.print_elapsed()
        if pars["save_scaldim_file"]:
            write_tensor_file(data=res, prefix="cdf_ed_eigs", pars=id_pars,
                              filename=filename)
    return res


#=============================================================================#


if __name__ == "__main__":
    pars = parse()
    id_pars = get_id_pars(pars)
    filename = os.path.basename(__file__)
    pather = PathFinder(filename, id_pars)

    # - Infoprint -
    print("\n" + ("="*70) + "\n")
    print("Running %s with the following parameters:"%filename)
    for k,v in sorted(pars.items()):
        print("%s = %s"%(k, v))

    maxi = 5
    leigs_by_theta = {}
    for g in np.linspace(*pars["gs"]):
        res = load_eigs(pars, g=g)
        if pars["do_eigenvectors"]:
            eigs = res[0]
        else:
            eigs = res


        theta = np.arctan((1-g)/(1+g))

        leigs = eigs.log()
        leigs *= -pars["block_width"]/(2*np.pi)
        if hasattr(leigs, "sects"):
            leigs -= leigs[(0,)][0]
            for qnum, sect in leigs.sects.items():
                leigs[qnum] = sect[sect<maxi]
        else:
            leigs -= leigs[0]
            leigs = leigs[leigs<maxi]
        leigs_by_theta[theta] = leigs

    exacts_by_theta = {}
    exact_degs_by_theta = {}
    for g in {0,1}:
        theta = np.arctan((1-g)/(1+g))
        prim_data = modeldata.get_primary_data(maxi*2, pars, 0, g=g)
        exacts_by_theta[theta] = np.array(prim_data[0]) * (0.5 if g == 0
                                                           else 1)
        exact_degs_by_theta[theta] = prim_data[2]

    scaldim_plot.plot_dict(leigs_by_theta, pars, x_label=r"$\theta$",
                           exacts_dict=exacts_by_theta,
                           exact_degs_dict=exact_degs_by_theta,
                           y_label=r"$\Delta_\alpha(\theta)$",
                           id_pars=id_pars)



==> anc/python3_src/cdf_scaldimer.py <==
# Written in python3.

import numpy as np
import sys
import os
import tensordispenser
import initialtensors
import modeldata
import scipy.sparse.linalg as spsla
import scaldim_plot
from tensorstorer import write_tensor_file, read_tensor_file
from tensors.symmetrytensors import TensorZ2
from tensors.tensor import Tensor
from functools import partial
from TNR import tnr_step_vertstr
from scon import scon
from pathfinder import PathFinder
from custom_parser import parse_argv

np.set_printoptions(precision=7)
np.set_printoptions(linewidth=100)

# Constants
filename = os.path.basename(__file__)

def get_tensor_id_pars(pars):
    id_pars = dict()
    mandatory_id_pars = {"symmetry_tensors", "dtype", "iter_count"}
    mandatory_id_pars |= {"chis_tnr", "chis_trg", "opt_eps_conv",
                          "opt_eps_chi", "opt_iters_tens", "opt_max_iter",
                          "A_eps", "A_chis", "return_pieces", "g",
                          "reuse_initial", "fix_gauges"}
    mandatory_id_pars |= {"J", "H", "beta"}
    for k in mandatory_id_pars:
        if k in pars:
            id_pars[k] = pars[k]
        else:
            raise RuntimeError("The required parameter %s was not given."%k)
    return id_pars


def get_scaldim_id_pars(pars):
    id_pars = dict()
    mandatory_id_pars = {"symmetry_tensors", "dtype", "iter_count",
                         "n_discard", "block_width", "n_dims_do"}
    mandatory_id_pars |= {"chis_tnr", "chis_trg", "opt_eps_conv",
                          "opt_eps_chi", "opt_iters_tens", "opt_max_iter",
                          "A_eps", "A_chis", "return_pieces",
                          "g", "reuse_initial", "fix_gauges"}
    mandatory_id_pars |= {"J", "H", "beta"}
    for k in mandatory_id_pars:
        if k in pars:
            id_pars[k] = pars[k]
        else:
            raise RuntimeError("The required parameter %s was not given."%k)
    return id_pars


def parse():
    pars = parse_argv(sys.argv,
                      # Format is: (name_of_argument, type, default)
                      # Parameters for TNR
                      ("chis_tnr", "int_list", [4]),
                      ("chis_trg", "int_list", [6]),
                      ("opt_eps_chi", "float", 1e-8),
                      ("opt_eps_conv", "float", 1e-11),
                      ("opt_iters_tens", "int", 1),
                      ("opt_max_iter", "int", 10000),
                      ("A_eps", "float", 1e-11),
                      ("A_chis", "int_list", None),
                      ("print_errors", "int", 2),
                      ("symmetry_tensors", "bool", True),
                      ("return_pieces", "bool", True),
                      ("reuse_initial", "bool", True),
                      # Parameters about what to run TNR on
                      ("iter_count", "int", 6),  # Number of iterations
                      ("block_width", "int", 2),
                      ("dtype", "dtype", np.complex_),
                      ("J", "float", 1),  # Coupling constant
                      ("H", "float", 0),  # External magnetic field
                      ("g", "float", 0),
                      ("gs", "float_list", [0,1,21]),
                      # Flags about which quantities to calculate and
                      # plot and how.
                      ("n_dims_do", "int", 15),
                      ("n_dims_plot", "int", 15),
                      ("xtick_rotation", "int", 45),
                      ("max_dim_plot", "float", 20000),
                      ("n_discard", "int", 0),
                      ("plot_by_qnum", "bool", True),
                      ("draw_exact_lines", "bool", True),
                      ("draw_exact_circles", "bool", True),
                      ("show_plots", "bool", True),
                      ("save_plots", "bool", False))
    pars = vars(pars)


    # - Format parameters and set constants -
    pars["horz_refl"] = False
    pars["initial2x2"] = False
    pars["initial4x4"] = False
    pars["fix_gauges"] = False
    pars["qnums_plot"] = []
    pars["model"] = "Ising"
    pars["algorithm"] = "TNR"
    pars["beta"] = modeldata.get_critical_beta(pars)
    pars["J"] = pars["dtype"](pars["J"])
    pars["H"] = pars["dtype"](pars["H"])
    pars["return_gauges"] = True
    pars["plot_by_momenta"] = False
    return pars


def generate_initial_tensors(pars):
    ham = (- pars["J"]*np.array([[ 1,-1],
                                 [-1, 1]],
                                dtype=pars["dtype"])
           + pars["H"]*np.array([[-1, 0],
                                 [ 0, 1]],
                                dtype=pars["dtype"]))
    boltz = np.exp(-pars["beta"]*ham)
    ham_g = - pars["g"]* pars["J"]*np.array([[ 1,-1],
                                             [-1, 1]],
                                            dtype=pars["dtype"])
    boltz_g = np.exp(-pars["beta"]*ham_g)
    ones = np.ones((2,2),  dtype=pars["dtype"])
    D = np.einsum('ab,bc,cd,da->abcd', boltz, boltz_g, boltz_g, boltz)
    if pars["symmetry_tensors"]:
        u = np.array([[1, 1],
                      [1,-1]]) / np.sqrt(2)
        u_dg = u.T.conjugate()
        D = scon((D, u, u, u_dg, u_dg),
                 ([1,2,3,4], [-1,1], [-2,2], [3,-3], [4,-4]))
        D = TensorZ2.from_ndarray(D, shape=[[1,1]]*4, qhape=[[0,1]]*4,
                                  dirs=[1,1,-1,-1])
    else:
        D = Tensor.from_ndarray(D)
    T = initialtensors.get_initial_tensor(pars, iter_count=0)
    A_list = [D, T]
    log_fact_list = [0,0]
    return A_list, log_fact_list


def ascend_tensors(A_list, log_fact_list, pars):
    print('\n / Coarse-graining D, iter_count = #%i: / '%(pars["iter_count"]))
    i = pars["iter_count"]
    pieces = tensordispenser.get_pieces(pars, iter_count=i)
    if i > 1:
        gauges = tensordispenser.get_gauges(pars, iter_count=i-1)
    else:
        gauges = {}
    T, T_log_fact = tensordispenser.get_tensor(pars, iter_count=i-1)
    A_list, log_fact_list, pieces_vertstr =\
            tnr_step_vertstr(A_list, T_log_fact=T_log_fact, pieces=pieces,
                             gauges=gauges, pars=pars,
                             log_fact_list=log_fact_list)
    return A_list, log_fact_list


def get_tensors(pars, **kwargs):
    pars = pars.copy()
    pars.update(kwargs)
    id_pars= get_tensor_id_pars(pars)
    try:
        result = read_tensor_file(prefix="cdf_tensors", pars=id_pars,
                                  filename=filename)
    except RuntimeError:
        result = generate_tensors(pars)
    return result


def generate_tensors(pars, **kwargs):
    pars = pars.copy()
    pars.update(kwargs)
    if pars["iter_count"] == 0:
        A_list, log_fact_list = generate_initial_tensors(pars)
    else:
        # Get the tensor from the previous step
        A_list, log_fact_list = get_tensors(pars,
                                            iter_count=pars["iter_count"]-1)
        # and ascend it.
        A_list, log_fact_list = ascend_tensors(A_list, log_fact_list, pars)
        # Save to file.
        id_pars = get_tensor_id_pars(pars)
        write_tensor_file((A_list, log_fact_list), prefix="cdf_tensors",
                          pars=id_pars, filename=filename)
    return A_list, log_fact_list


def get_normalized_tensors(pars, **kwargs):
    pars = pars.copy()
    pars.update(kwargs)
    id_pars= get_tensor_id_pars(pars)
    try:
        result = read_tensor_file(prefix="cdf_tensors_normalized",
                                  pars=id_pars, filename=filename)
    except RuntimeError:
        result = generate_normalized_tensors(pars)
    return result


def generate_normalized_tensors(pars):
    # Number of tensors to use to fix the normalization
    n = max(8, pars["iter_count"] + 4)
    # Number of tensors from the beginning to discard
    tensors_and_log_facts = []
    for i in reversed(list(range(n+1))):
        tensors_and_log_facts.append(get_tensors(pars=pars, iter_count=i))
    tensors_and_log_facts = tuple(reversed(tensors_and_log_facts))
    A_lists = tuple(map(lambda t: t[0], tensors_and_log_facts))
    log_fact_lists = np.array(tuple(map(lambda t: t[1],
                                        tensors_and_log_facts)))

    Zs = np.array(tuple(scon(A_list, ([1,2,3,2], [3,4,1,4])).norm()
                        for A_list in A_lists))
    log_Zs = np.log(Zs)
    log_Zs = np.array(tuple(log_Z + log_fact_list[0] + log_fact_list[1]
                            for log_Z, log_fact_list
                            in zip(log_Zs, log_fact_lists)))
    Ns = np.array([2*4**i for i in range(n+1)])
    A, B = np.polyfit(Ns[pars["n_discard"]:], log_Zs[pars["n_discard"]:], 1)

    if pars["print_errors"]:
        print("Fit when normalizing Ts: %.3e * N + %.3e"%(A,B))

    A_lists = [[A_list[0]/np.exp(N*A/2 + B/2 - log_fact_list[0]),
                A_list[1]/np.exp(N*A/2 + B/2 - log_fact_list[1])]
               for A_list, N, log_fact_list
               in zip(A_lists, Ns, log_fact_lists)]

    id_pars = get_tensor_id_pars(pars)
    for i, A_list in enumerate(A_lists):
        write_tensor_file(data=A_list, prefix="cdf_tensors_normalized",
                          pars=id_pars, iter_count=i, filename=filename)

    A_list = A_lists[pars["iter_count"]]
    return A_list


def get_eigs(pars, **kwargs):
    pars = pars.copy()
    pars.update(kwargs)
    id_pars= get_scaldim_id_pars(pars)
    try:
        result = read_tensor_file(prefix="cdf_eigs", pars=id_pars,
                                  filename=filename)
    except RuntimeError:
        T = tensordispenser.get_normalized_tensor(pars)
        A_list = get_normalized_tensors(pars)
        A1, A2 = A_list
        result = generate_eigs(T, A1, A2, pars)
        write_tensor_file(data=result, prefix="cdf_eigs", pars=id_pars,
                          filename=filename)
    return result


def generate_eigs(T, A1, A2, pars):
    print("Building the matrix to diagonalize.")
    # Get the eigenvalues and their logarithms.
    # Use iterative diagonalization.
    block_width = pars["block_width"]
    n_dims_do = pars["n_dims_do"]

    dimT = T.shape[3]
    try:
        qimT = T.qhape[3]
    except TypeError:
        qimT = None
    dim1 = A1.shape[3]
    try:
        qim1 = A1.qhape[3]
    except TypeError:
        qim1 = None
    dim2 = A2.shape[3]
    try:
        qim2 = A2.qhape[3]
    except TypeError:
        qim2 = None
    flatdimT = type(T).flatten_dim(dimT)
    flatdim1 = type(T).flatten_dim(dim1)
    flatdim2 = type(T).flatten_dim(dim2)
    matrix_flatdim = flatdimT**(block_width-2)*flatdim1*flatdim2

    def caster(v, charge=0):
        v = type(T).from_ndarray(v, shape=[dim1,dim2] + [dimT]*(block_width-2),
                                 qhape=[qim1,qim2] + [qimT]*(block_width-2),
                                 charge=charge, dirs=[1]*block_width)
        return v

    scon_list_end = [A1, A2] + [T]*(block_width-2)
    index_list = [[i*2 + 1 for i in range(block_width)],
                  [block_width*2, -1, 2, 1], [2, -2, 4, 3]]
    for i in range(3, block_width+1):
        index_list += [[2*i-2, -i, 2*i, 2*i-1]]

    def transfer_op(v, charge=0):
        v = np.reshape(v, (flatdim1, flatdim2) + (flatdimT,)*(block_width-2))
        v = caster(v, charge=charge)
        print(".", end='', flush=True)
        scon_list = [v] + scon_list_end
        Av = scon(scon_list, index_list)
        Av = Av.to_ndarray()
        Av = np.reshape(Av, (matrix_flatdim,))
        return Av

    print("Diagonalizing...", end="")
    if hasattr(T, "sects"):
        qnums = [0,1]
        es = type(T).empty(shape=[[n_dims_do]*len(qnums)],
                           qhape=[qnums], invar=False,
                           dirs=[1], dtype=np.float_)
        for q in qnums:
            transfer_op_lo = spsla.LinearOperator(
                (matrix_flatdim, matrix_flatdim),
                partial(transfer_op, charge=q),
                dtype=T.dtype
            )
            # Use the algorithm for Hermitian operators.
            es_block = spsla.eigsh(transfer_op_lo, k=n_dims_do, maxiter=500,
                                   tol=1e-8, return_eigenvectors=False)
            order = np.argsort(-np.real(np.log(es_block)))
            es_block = es_block[order]
            es[(q,)] = es_block

    else:
        transfer_op_lo = spsla.LinearOperator((matrix_flatdim, matrix_flatdim),
                                              partial(transfer_op, charge=0),
                                              dtype=T.dtype)
        # Use the algorithm for Hermitian operators.
        es = spsla.eigsh(transfer_op_lo, k=n_dims_do, maxiter=500,
                         tol=1e-8, return_eigenvectors=False)
        es = type(T).from_ndarray(es)
    print()

    # Convert es to complex for taking the log.
    es = es.astype(np.complex_, copy=False)
    return es



#=============================================================================#


def main():
    pars = parse()
    id_pars = get_tensor_id_pars(pars)
    filename = os.path.basename(__file__)
    pather = PathFinder(filename, id_pars)

    # - Infoprint -
    print("\n" + ("="*70) + "\n")
    print("Running %s with the following parameters:"%filename)
    for k,v in sorted(pars.items()):
        print("%s = %s"%(k, v))

    maxi = 5
    leigs_by_theta = {}
    for g in np.linspace(*pars["gs"]):
        theta = np.arctan((1-g)/(1+g))

        eigs = get_eigs(pars, g=g)
        leigs = eigs.log()
        leigs *= -pars["block_width"]/(2*np.pi)
        if pars["symmetry_tensors"]:
            leigs -= leigs[(0,)][0]
            for qnum, sect in leigs.sects.items():
                leigs[qnum] = sect[sect<maxi]
        else:
            leigs -= leigs[0]
            leigs = leigs[leigs<maxi]
        leigs_by_theta[theta] = leigs


    exacts_by_theta = {}
    exact_degs_by_theta = {}
    for g in {0,1}:
        theta = np.arctan((1-g)/(1+g))
        prim_data = modeldata.get_primary_data(maxi*2, pars, 0, g=g)
        exacts_by_theta[theta] = np.array(prim_data[0]) * (0.5 if g == 0
                                                           else 1)
        exact_degs_by_theta[theta] = prim_data[2]

    scaldim_plot.plot_dict(leigs_by_theta, pars, x_label=r"$\theta$",
                           exacts_dict=exacts_by_theta,
                           exact_degs_dict=exact_degs_by_theta,
                           y_label=r"$\Delta_\alpha(\theta)$",
                           id_pars=id_pars)


if __name__ == "__main__":
    main()



==> anc/python3_src/custom_parser.py <==
import argparse
from tensors.tensor import Tensor
from tensors.symmetrytensors import TensorZ2, TensorZ3, TensorU1

# Functions for parsing different types
def parse_list_of_ints(string):
    if string[0:6] == "range(":
        t = string[6:-1].replace(" ", "").split(" ,") 
        t = tuple(map(int, t))
        return list(range(*t))
    if string:
        if string[0] == "[" or string[0] == "(":
            del(string[0])
        if string[-1] == "]" or string[0] == ")":
            del(string[-1])
    return list(int(s) for s in string.replace(" ", "").split(","))

def parse_list_of_floats(string):
    return list(float(s) for s in string.replace(" ","").split(","))

def parse_linspace(string):
    split = string.split()
    i = 0
    return_value = []
    while i+2 < len(split):
        return_value.append((float(split[i]), float(split[i+1]), int(split[i+2])))
        i += 3
    return return_value

def parse_bool(string):
    string = string.lower().strip()
    return not (string == "false" or string == "0")

def parse_dtype(string):
    string = string.lower().strip()
    if string=='complex' or string=='complex_' or string=='np.complex_':
        return np.complex_
    elif string=='float' or string=='float_' or string=='np.float_':
        return np.float_

def parse_tensor_class_list(string):
    word_list = parse_word_list(string)
    classes = []
    for w in word_list:
        if w.strip().lower() == "tensor":
            classes.append(Tensor)
        elif w.strip().lower() == "tensorz2":
            classes.append(TensorZ2)
        elif w.strip().lower() == "tensorz3":
            classes.append(TensorZ3)
        elif w.strip().lower() == "tensoru1":
            classes.append(TensorU1)
    return classes


parse_word_list = str.split

# Dictionary that maps a string that names a data type to a function for
# parsing it.
parser_dict = {'int_list': parse_list_of_ints,
               'float_list': parse_list_of_floats,
               'float': float,
               'int': int,
               'str': str,
               'linspace': parse_linspace,
               'bool': parse_bool,
               'dtype': parse_dtype,
               'tensor_class_list': parse_tensor_class_list,
               'word_list': parse_word_list}

def parse_argv(argv, *args):
    parser = argparse.ArgumentParser()
    for t in args:
        parser.add_argument('-' + t[0], type=parser_dict[t[1]], default=t[2])
    args = parser.parse_args(argv[1:])
    return args



==> anc/python3_src/ed_scaldimer.py <==
#!/usr/bin/python3

import numpy as np
import os
import sys
import modeldata
import tensordispenser
import initialtensors
import operator
import itertools
import warnings
import scaldim_plot
import toolbox
from tensors.tensor import Tensor
from tensorstorer import write_tensor_file, read_tensor_file
from scon_sparseeig import scon_sparseeig
from timer import Timer
from pathfinder import PathFinder
from custom_parser import parse_argv
from scon import scon

np.set_printoptions(precision=7)
np.set_printoptions(linewidth=100)


def get_id_pars(pars):
    id_pars = dict()
    mandatory_id_pars = {"model", "symmetry_tensors", "dtype",
                         "initial2x2", "initial4x4",
                         "n_normalization", "n_discard",
                         "block_width", "defect_angles", "KW",
                         "do_momenta", "do_eigenvectors", "n_dims_do"}
    modelname = pars["model"].lower().strip()
    if modelname == "ising":
        mandatory_id_pars |= {"J", "H", "beta"}
    elif modelname == "potts3":
        mandatory_id_pars |= {"J", "beta"}
    if pars["symmetry_tensors"]:
        mandatory_id_pars |= {"qnums_do"}
    if not pars["symmetry_tensors"]:
        mandatory_id_pars |= {"sep_qnums"}

    for k in mandatory_id_pars:
        if k in pars:
            id_pars[k] = pars[k]
        else:
            raise RuntimeError("The required parameter %s was not given."%k)
    return id_pars


def parse():
    pars = parse_argv(sys.argv,
                      # Format is: (name_of_argument, type, default)
                      ("model", "str", ""),
                      ("dtype", "dtype", np.complex_),
                      ("J", "float", 1),
                      ("H", "float", 0),
                      ("initial2x2", "bool", False),
                      ("initial4x4", "bool", False),
                      ("n_dims_do", "int", 17),
                      ("qnums_do", "int_list", []),  #[] denotes all
                      ("n_normalization", "int", 3),
                      ("n_discard", "int", 0),
                      ("block_width", "int", 8),
                      ("defect_angles", "float_list", [0]),
                      ("KW", "bool", False),
                      ("do_eigenvectors", "bool", False),
                      ("do_momenta", "bool", False),
                      ("symmetry_tensors", "bool", False),
                      ("sep_qnums", "bool", False),
                      # IO parameters.
                      ("n_dims_plot", "int", 17),
                      ("max_dim_plot", "float", 20000),
                      ("qnums_plot", "int_list", []),  #[] denotes all
                      ("xtick_rotation", "int", 0),
                      ("show_plots", "bool", True),
                      ("save_plots", "bool", False),
                      ("draw_exact_lines", "bool", True),
                      ("draw_exact_circles", "bool", True),
                      ("draw_defect_angle", "bool", True),
                      ("plot_by_qnum", "bool", True),
                      ("plot_by_momenta", "bool", False),
                      ("plot_by_alpha", "bool", False),
                      ("save_scaldim_file", "bool", True))
    pars = vars(pars)

    # - Format parameters -
    pars["beta"] = modeldata.get_critical_beta(pars)
    pars["J"] = pars["dtype"](pars["J"])
    pars["H"] = pars["dtype"](pars["H"])
    pars["defect_angles"] = sorted(pars["defect_angles"], key=abs)
    if (not pars["symmetry_tensors"] and pars["sep_qnums"]
            and not pars["do_eigenvectors"]):
        raise ValueError("sep_qnums requires do_eigenvectors.")
    if pars["defect_angles"] != [0] and pars["KW"]:
        raise ValueError("Non-trivial defect_angles and KW.")
    if pars["n_dims_plot"] > pars["n_dims_do"]:
        raise ValueError("n_dims_plot > n_dims_do")
    if not set(pars["qnums_plot"]).issubset(set(pars["qnums_do"])):
        raise ValueError("qnums_plot is not included in qnums_do")


    return pars

def get_defect(alpha, T, index):
    # Build a group-like defect.
    dim = T.shape[index]
    try:
        qim = T.qhape[index]
    except TypeError:
        qim = None
    defect = type(T).eye(dim, qim=qim, dtype=T.dtype)
    if alpha != 0:
        for k,v in defect.sects.items():
            phase = np.exp(1j*alpha*k[0])
            defect[k] = v*phase
    return defect


def get_T(pars):
    # We always get the invariant tensor here, and cast it to the
    # non-invariant one later if we so wish.
    # This makes constructing the defects easier.
    T = tensordispenser.get_tensor(pars, iter_count=0,
                                   symmetry_tensors=True)[0]
    log_fact = 0
    Fs = []
    Ns = []
    cum = T
    for i in range(1, pars["n_normalization"]):
        cum = toolbox.contract2x2(cum)
        log_fact *= 4
        m = cum.abs().max()
        if m != 0:
            cum /= m
            log_fact += np.log(m)
        N = 4**i
        F = np.log(scon(cum, [1,2,1,2]).value()) + log_fact
        Fs.append(F)
        Ns.append(N)
    A, B = np.polyfit(Ns[pars["n_discard"]:], Fs[pars["n_discard"]:], 1)
    T /= np.exp(A)
    return T


def get_T_first(T, pars, alpha=0):
    if pars["KW"]:
        T_first = initialtensors.get_KW_tensor(pars)
    elif pars["do_momenta"]:
        defect_horz = get_defect(alpha, T, 0)
        defect_vert = get_defect(alpha, T, 1).conjugate().transpose()
        T_first = scon((T, defect_horz, defect_vert),
                      ([1,-2,-3,4], [-1,1], [4,-4]))
    else:
        defect_horz = get_defect(alpha, T, 0)
        T_first = scon((T, defect_horz), ([1,-2,-3,-4], [-1,1]))
    return T_first


def qnums_from_eigenvectors(evects, pars):
    sites = len(evects.shape) - 1
    if pars["model"].strip().lower() == "ising":
        symop = np.array([[1,0], [0,-1]], dtype=np.float_)
        symop = type(evects).from_ndarray(symop)
    else:
        # TODO generalize symop to models other than Ising.
        NotImplementedError("Symmetry operators for models other than "
                            "Ising have not been implemented.")
    ncon_list = (evects, evects.conjugate()) + (symop,)*sites
    index_list = ((list(range(1,sites+1)) + [-1],
                   list(range(sites+1, 2*sites+1)) + [-2])
                  + tuple([i+sites,i] for i in range(1,sites+1)))
    qnums = scon(ncon_list, index_list)
    qnums = qnums.diag()
    # Round to the closest possible qnum for the given model.
    pos_qnums = initialtensors.symmetry_classes_dims_qims[pars["model"]][2]
    max_qnum = max(pos_qnums)
    qnums = qnums.astype(np.complex_).log()*(max_qnum+1)/(2j*np.pi)
    qnums = [min(pos_qnums, key=lambda x: abs(x-q)) for q in qnums]
    return qnums


def separate_vector_by_qnum(v, qnums, pars):
    # Get the right tensor type and the possible qnums for this model.
    symdata = initialtensors.symmetry_classes_dims_qims[pars["model"]]
    T, pos_qnums = symdata[0], symdata[2]
    vals = {}
    for q in pos_qnums:
        vals[q] = []
    for s, q in zip(v, qnums):
        vals[q].append(s)
    dim = [len(vals[q]) for q in pos_qnums]
    tensor = T.empty(shape=(dim,), qhape=(pos_qnums,), dirs=[1], invar=False)
    for q in pos_qnums:
        block = np.array(vals[q])
        tensor[(q,)] = block
    print(tensor)
    return tensor


def get_cft_data(pars):
    T = get_T(pars)

    scaldims_by_alpha = {}
    if pars["do_momenta"]:
        momenta_by_alpha = {}
    if pars["do_eigenvectors"]:
        evects_by_alpha = {}
    for alpha in pars["defect_angles"]:
        print("Building the matrix to diagonalize.")
        T_first = get_T_first(T, pars, alpha=alpha)

        # Get the eigenvalues and their logarithms.
        block_width = pars["block_width"]
        n_dims_do = pars["n_dims_do"]

        if pars["do_momenta"]:
            translation = list(range(1, block_width)) + [0]
        else:
            translation = range(block_width)
        scon_list = [T_first] + [T]*(block_width-1)
        index_list = [[block_width*2, -101, 2, -1]]
        for i in range(2, block_width+1):
            index_list += [[2*i-2, -100-i, 2*i, -(2*i-1)]]
        if pars["KW"] and pars["do_momenta"]:
            U = initialtensors.get_KW_unitary(pars)
            scon_list += [U]
            for l in index_list:
                l[0] += 2
                l[2] += 2
                l[3] += -2
            index_list[0][3] *= -1
            index_list[1][3] *= -1
            U_indices = [3,5,-1,-2]
            index_list.append(U_indices)

        if not pars["symmetry_tensors"]:
            # Cast to non-invariant tensors.
            scon_list = [Tensor.from_ndarray(T.to_ndarray())
                         for T in scon_list]

        hermitian = not pars["do_momenta"]
        res = scon_sparseeig(scon_list, index_list, translation,
                             range(block_width), hermitian=hermitian,
                             return_eigenvectors=pars["do_eigenvectors"],
                             qnums_do=pars["qnums_do"],
                             maxiter=500, tol=1e-8, k=pars["n_dims_do"])
        if pars["do_eigenvectors"]:
            es, evects = res
        else:
            es = res

        # Convert es to complex for taking the log.
        es = es.astype(np.complex_, copy=False)
        # Log and scale the eigenvalues.
        block_width = pars["block_width"]
        if pars["KW"]:
            block_width -= 0.5
        log_es = es.log() * block_width / (2*np.pi)

        # Extract the central charge.
        if alpha == 0:
            if pars["KW"]:
                c = (log_es.real().max() + 0.0625) * 12
            else:
                c = log_es.real().max() * 12
        try:
            log_es -= c/12
        except NameError:
            raise ValueError("Need to provide 0 in defect_angles to be able "
                             "to obtain the central charge.")
        log_es *= -1
        scaldims = log_es.real()
        if (not pars["symmetry_tensors"]) and pars["sep_qnums"]:
            qnums = qnums_from_eigenvectors(evects, pars)
            scaldims = separate_vector_by_qnum(scaldims, qnums, pars)
        scaldims_by_alpha[alpha] = scaldims
        if pars["do_momenta"]:
            momenta = log_es.imag()
            if (not pars["symmetry_tensors"]) and pars["sep_qnums"]:
                momenta = separate_vector_by_qnum(momenta, qnums, pars)
            momenta_by_alpha[alpha] = momenta
        if pars["do_eigenvectors"]:
            evects_by_alpha[alpha] = evects
    ret_val = (scaldims_by_alpha, c)
    if pars["do_momenta"]:
        ret_val += (momenta_by_alpha,)
    if pars["do_eigenvectors"]:
        ret_val += (evects_by_alpha,)
    return ret_val


def load_cft_data(pars, **kwargs):
    if kwargs:
        pars = pars.copy()
        pars.update(kwargs)
    id_pars = get_id_pars(pars)
    filename = os.path.basename(__file__)
    try:
        res = read_tensor_file("scals_by_alpha", pars=id_pars,
                               filename=filename)
    except RuntimeError:
        print("Constructing scaling dimensions.")
        timer = Timer()
        timer.start()
        res = get_cft_data(pars)
        print("Done constructing scaling dimensions.\n")
        timer.print_elapsed()
        if pars["save_scaldim_file"]:
            write_tensor_file(data=res, prefix="scals_by_alpha",
                              pars=id_pars, filename=filename)
    return res

#=============================================================================#

if __name__ == "__main__":
    pars = parse()
    id_pars = get_id_pars(pars)
    filename = os.path.basename(__file__)
    pather = PathFinder(filename, id_pars)

    # - Infoprint -
    print("\n" + ("="*70) + "\n")
    print("Running %s with the following parameters:"%filename)
    for k,v in sorted(pars.items()):
        print("%s = %s"%(k, v))

    res = load_cft_data(pars)
    scaldims_by_alpha, c = res[:2]
    if pars["do_momenta"]:
        momenta_by_alpha = res[2]
    else:
        momenta_by_alpha = None

    scaldim_plot.plot_and_print_dict(scaldims_by_alpha, c, pars, pather,
                                     momenta_dict=momenta_by_alpha,
                                     id_pars=id_pars)



==> anc/python3_src/initialtensors.py <==
import numpy as np
from scon import scon
from tensors.tensor import Tensor
from tensors.symmetrytensors import TensorZ2, TensorZ3, TensorU1

""" Module for getting the initial tensors for different models. """

def ising_hamiltonian(pars):
    ham = (- pars["J"]*np.array([[ 1,-1],
                                 [-1, 1]],
                                dtype=pars["dtype"])
           + pars["H"]*np.array([[-1, 0],
                                 [ 0, 1]],
                                dtype=pars["dtype"]))
    return ham

def potts3_hamiltonian(pars):
    ham = -pars["J"]*np.eye(3, dtype=pars["dtype"])
    return ham

hamiltonians = {}
hamiltonians["ising"] = ising_hamiltonian
hamiltonians["potts3"] = potts3_hamiltonian

symmetry_classes_dims_qims = {}
symmetry_classes_dims_qims["ising"] = (TensorZ2, [1,1], [0,1])
symmetry_classes_dims_qims["potts3"] = (TensorZ3, [1,1,1], [0,1,2])

# Transformation matrices to the bases where the symmetry is explicit.
symmetry_bases = {}
symmetry_bases["ising"] = np.array([[1, 1],
                                    [1,-1]]) / np.sqrt(2)
phase = np.exp(2j*np.pi/3)
symmetry_bases["potts3"] = np.array([[1,       1,         1],
                                     [1,    phase, phase**2],
                                     [1, phase**2,    phase]],
                                    dtype=np.complex_) / np.sqrt(3)

def get_initial_tensor(pars, **kwargs):
    if kwargs:
        pars = pars.copy()
        pars.update(kwargs)
    model_name = pars["model"].strip().lower()
    ham = hamiltonians[model_name](pars)
    boltz = np.exp(-pars["beta"]*ham)
    T_0 = np.einsum('ab,bc,cd,da->abcd', boltz, boltz, boltz, boltz)
    if pars["symmetry_tensors"]:
        u = symmetry_bases[model_name]
        u_dg = u.T.conjugate()
        T_0 = scon((T_0, u, u, u_dg, u_dg),
                   ([1,2,3,4], [-1,1], [-2,2], [3,-3], [4,-4]))
        cls, dim, qim = symmetry_classes_dims_qims[model_name]
        T_0 = cls.from_ndarray(T_0, shape=[dim]*4, qhape=[qim]*4,
                               dirs=[1,1,-1,-1])
    else:
        T_0 = Tensor.from_ndarray(T_0)
    return T_0


def get_KW_tensor(pars):
    eye = np.eye(2, dtype=np.complex_)
    ham = hamiltonians["ising"](pars)
    B = np.exp(-pars["beta"] * ham)
    H = np.array([[1,1], [1,-1]], dtype=np.complex_)/np.sqrt(2)
    y_trigged = np.ndarray((2,2,2), dtype=np.complex_)
    y_trigged[:,:,0] = eye
    y_trigged[:,:,1] = sigma_np('y')
    D_sigma = np.sqrt(2) * np.einsum('ab,abi,ic,ad,adk,kc->abcd',
                                     B, y_trigged, H,
                                     B, y_trigged.conjugate(), H)

    u = symmetry_bases["ising"]
    u_dg = u.T.conjugate()
    D_sigma = scon((D_sigma, u, u, u_dg, u_dg),
                   ([1,2,3,4], [-1,1], [-2,2], [3,-3], [4,-4]))
    if pars["symmetry_tensors"]:
        D_sigma = TensorZ2.from_ndarray(D_sigma, shape=[[1,1]]*4,
                                        qhape=[[0,1]]*4, dirs=[1,1,-1,-1])
    else:
        D_sigma = Tensor.from_ndarray(D_sigma, dirs=[1,1,-1,-1])
    return D_sigma


def get_KW_unitary(pars):
    eye = np.eye(2, dtype=np.complex_)
    CZ = Csigma_np("z")
    U = scon((CZ,
              R_np(np.pi/4, 'z'), R_np(np.pi/4, 'x'),
              R_np(np.pi/4, 'y')),
             ([-1,-2,5,6],
              [-3,5], [3,6],
              [-4,3]))
    u = symmetry_bases["ising"]
    u_dg = u.T.conjugate()
    U = scon((U, u, u_dg, u_dg, u),
             ([1,2,3,4], [-1,1], [-2,2], [3,-3], [4,-4]))
    U *= -1j
    if pars["symmetry_tensors"]:
        U = TensorZ2.from_ndarray(U, shape=[[1,1]]*4, qhape=[[0,1]]*4,
                                  dirs=[1,1,-1,-1])
    else:
        U = Tensor.from_ndarray(U, dirs=[1,1,1,-1,-1,-1])
    return U


def Csigma_np(sigma_str):
    eye = np.eye(2, dtype=np.complex_)
    CNOT = np.zeros((2,2,2,2), dtype=np.complex_)
    CNOT[:,0,:,0] = eye
    CNOT[:,1,:,1] = sigma_np(sigma_str)
    return CNOT


def dim2_projector_np(i,j):
    xi, xj = [np.array([[1,0]]) if n == 0 else np.array([[0,1]])
              for n in (i, j)]
    P = np.kron(xi.T, xj)
    return P


def sigma_np(c):
    if c=="x":
        res = np.array([[ 0, 1],
                        [ 1, 0]], dtype=np.complex_)
    elif c=="y":
        res = np.array([[ 0j,-1j],
                        [ 1j, 0j]], dtype=np.complex_)
    elif c=="z":
        res = np.array([[ 1, 0],
                        [ 0,-1]], dtype=np.complex_)
    return res


def R_np(alpha, c):
    s = sigma_np(c)
    eye = np.eye(2, dtype=np.complex_)
    res = np.cos(alpha)*eye + 1j*np.sin(alpha)*s
    return res




==> anc/python3_src/modeldata.py <==
import numpy as np
import itertools as it
import scipy.integrate as integrate

""" Module that gets exact data such as free energies and scaling
dimensions for known models.
"""

def get_critical_beta(pars, **kwargs):
    pars = update_pars(pars, **kwargs)
    model_name = pars["model"].strip().lower()
    if model_name == "ising":
        if pars["H"] != 0:
            raise NotImplementedError("Critical beta of Ising model with "
                                      "H != 0 not implemented.")
        beta_c = np.log(1 + np.sqrt(2)) / (2*pars["J"])
    elif model_name == "potts3":
        beta_c = np.log(np.sqrt(3) + 1) / pars["J"]
    else:
        beta_c = None
    return beta_c


def get_central_charge(pars, **kwargs):
    # TODO Should this check that we are at criticality?
    pars = update_pars(pars, **kwargs)
    model_name = pars["model"].strip().lower()
    if model_name == "ising":
        c = 1/2
    elif model_name == "potts3":
        c = 4/5
    return c


# The different possible (anti)holomorphic parts of primary operators.
# The first element is the dimension, the next one is a list of Virasoro
# characters.
ising_0 = (0, (1,0,1,1,2,2,3,3,5,5,6,7,11,12,16,18))
ising_116 = (1/16, (1,1,1,2,2,3,4,5,6,8,10,12,15,18,22,27))
ising_12 = (1/2, (1,1,1,1,2,2,3,4,5,6,8,9,12,14,17,20))

potts3_0 = (0, (1,0,1,1,2,2,4,4,7,8,12,14,21,24,34,41))
potts3_18 = (1/8, (1,1,1,2,3,4,6,8,11,15,20,26,35,45,58,75))
potts3_23 = (2/3, (1,1,2,2,4,5,8,10,15,19,27,34,46,58,77,96))
potts3_138 = (13/8, (1,1,2,3,4,6,9,12,16,22,29,38,50,64,82,105))
potts3_25 = (2/5, (1,1,1,2,3,4,6,8,11,15,20,26,35,45,58,74))
potts3_140 = (1/40, (1,1,2,3,4,6,9,12,17,23,31,41,54,70,91,117))
potts3_115 = (1/15, (1,1,2,3,5,7,10,14,20,26,36,47,63,81,106,135))
potts3_2140 = (21/40, (1,1,2,3,5,7,10,14,20,26,36,47,63,81,106,135))
potts3_75 = (7/5, (1,1,2,2,4,5,8,10,15,19,26,33,45,56,74,92))
potts3_3 = (3, (1,1,2,3,4,5,8,10,14,18,24,31,41,51,66,83))


def get_primary_data(maxi, pars, alpha, qnum=None, **kwargs):
    pars = update_pars(pars, **kwargs)
    modelname = pars["model"].strip().lower()
    prima_pairs = ()
    if modelname == "ising" and "KW" in pars and pars["KW"]:
        if qnum is None or qnum == 0:
            prima_pairs += ((ising_0, ising_116),
                            (ising_12, ising_116))
        if qnum is None or qnum == 1:
            prima_pairs += ((ising_116, ising_0),
                            (ising_116, ising_12))
    elif modelname == "ising" and "g" in pars and np.allclose(pars["g"], 0):
        # Because there really isn't an antiholomorphic part, we use a
        # trivial (0, (1,0,0,...)) to create the right dims and degs.
        if qnum is None or qnum == 0:
            prima_pairs += ((ising_0, (0, (1,) + (0,)*len(ising_0))),)
        if qnum is None or qnum == 1:
            prima_pairs += ((ising_12, (0, (1,) + (0,)*len(ising_12))),)
    elif modelname == "ising" and not alpha:
        if qnum is None or qnum == 0:
            prima_pairs += ((ising_0, ising_0),
                           (ising_12, ising_12))
        if qnum is None or qnum == 1:
            prima_pairs += ((ising_116, ising_116),)
    elif modelname == "ising" and alpha and np.allclose(np.abs(alpha), np.pi):
        if qnum is None or qnum == 0:
            prima_pairs += ((ising_116, ising_116),)
        if qnum is None or qnum == 1:
            prima_pairs += ((ising_12, ising_0),
                           (ising_0, ising_12))
    elif modelname == "potts3" and not alpha:
        if qnum is None or qnum == 0:
            prima_pairs += ((potts3_0, potts3_0),
                           (potts3_25, potts3_25),
                           (potts3_75, potts3_75),
                           (potts3_3, potts3_3),
                           (potts3_25, potts3_75),
                           (potts3_75, potts3_25),
                           (potts3_3, potts3_0),
                           (potts3_0, potts3_3))
        if qnum is None or qnum == 1 or qnum == 2:
            prima_pairs += ((potts3_115, potts3_115),
                            (potts3_23, potts3_23))
    elif modelname == "potts3" and alpha and np.allclose(alpha, np.pi*2/3):
        if qnum is None or qnum == 0:
            prima_pairs += ((potts3_115, potts3_115),
                            (potts3_23, potts3_23))
        if qnum is None or qnum == 1:
            prima_pairs += ((potts3_25, potts3_115),
                            (potts3_0, potts3_23),
                            (potts3_75, potts3_115),
                            (potts3_3, potts3_23))
        if qnum is None or qnum == 2:
            prima_pairs += ((potts3_115, potts3_25),
                            (potts3_23, potts3_0),
                            (potts3_115, potts3_75),
                            (potts3_23, potts3_3))
    elif modelname == "potts3" and alpha and np.allclose(alpha, np.pi*4/3):
        if qnum is None or qnum == 0:
            prima_pairs += ((potts3_115, potts3_115),
                            (potts3_23, potts3_23))
        if qnum is None or qnum == 1:
            prima_pairs += ((potts3_115, potts3_25),
                            (potts3_23, potts3_0),
                            (potts3_115, potts3_75),
                            (potts3_23, potts3_3))
        if qnum is None or qnum == 2:
            prima_pairs += ((potts3_25, potts3_115),
                            (potts3_0, potts3_23),
                            (potts3_75, potts3_115),
                            (potts3_3, potts3_23))
    scaldims, spins, degs = build_primas(prima_pairs)
    # Truncate and sort.
    truncated_triples = it.takewhile(lambda t: t[0] < maxi,
                                     sorted(zip(scaldims, spins, degs)))
    scaldims, spins, degs = tuple(zip(*truncated_triples))
    # Group together identical (dim, spin) pairs and sum up the
    # degeneracies.
    grouped_dims, grouped_spins, grouped_degs = [], [], []
    for dim, spin, deg in zip(scaldims, spins, degs):
        if (grouped_dims
                and grouped_dims[-1] == dim
                and grouped_spins[-1] == spin):
            grouped_degs[-1] += 1
        else:
            grouped_dims.append(dim)
            grouped_spins.append(spin)
            grouped_degs.append(deg)
    return grouped_dims, grouped_spins, grouped_degs


def build_primas(prima_pairs):
    """ Given a list of pairs of holomorphic and anti-holomorphic parts
    of primaries, construct the scaling dimensions, spins and
    degeneracies of the towers of these primaries.
    """
    scaldims = []
    spins = []
    degs = []
    for left, right in prima_pairs:
        # Virs refer to Virasoro characters.
        h, Virs_h = left
        hbar, Virs_hbar = right
        i_Virs_h = enumerate(Virs_h)
        i_Virs_hbar = enumerate(Virs_hbar)
        for (i, Vir_h), (j, Vir_hbar) in it.product(i_Virs_h, i_Virs_hbar):
            deg = Vir_h*Vir_hbar
            if deg > 0:
                scaldims.append(h+i + hbar+j)
                spins.append(h+i - hbar-j)
                degs.append(deg)
    # We make sure that values that are the same up to numerical errors
    # are stored as exactly the same. This is necessary later, when
    # sorting is done on these values.
    for li in (scaldims, spins, degs):
        past = set()
        for i, el in enumerate(li):
            for old_el in past:
                if abs(el-old_el) < 1e-7:
                    # The elements are considered the same and made
                    # exactly equal.
                    el = old_el
                    break
            past.add(el)
            li[i] = el
    return scaldims, spins, degs


def get_scaling_dimensions(m, pars, alpha=0, **kwargs):
    scaldims, spins, degs = get_primary_data(m, pars, alpha=alpha, **kwargs)
    return scaldims


def get_conformal_spins(m, pars, alpha=0, **kwargs):
    scaldims, spins, degs = get_primary_data(m, pars, alpha=alpha, **kwargs)
    return spins


def get_free_energy(pars, **kwargs):
    pars = update_pars(pars, **kwargs)
    model_name = pars["model"].strip().lower()
    if model_name == "ising":
        f = ising_exact_f(beta=pars["beta"], J=pars["J"], H=pars["H"])
    elif model_name == "potts3":
        f = potts3_exact_f(beta=pars["beta"], J=pars["J"])
    return f


def update_pars(pars, **kwargs):
    pars = pars.copy()
    pars.update(kwargs)
    return pars

##################### Free energy functions #####################

def ising_exact_f(beta, J, H):
    if H != 0:
        raise NotImplementedError("Free energy of Ising model with H != 0 "
                                  "not implemented.")
    sinh = np.sinh(2*beta*J)
    cosh = np.cosh(2*beta*J)
    def integrand(theta):
        res = np.log(cosh**2 +
                     sinh**2 * np.sqrt(1+sinh**(-4) -
                                       2*sinh**(-2)*np.cos(theta)))
        return res
    integral, err = integrate.quad(integrand, 0, np.pi)
    f = -(np.log(2)/2 + integral/(2*np.pi)) / beta
    return f

def potts3_exact_f(beta, J):
    if np.allclose(beta, get_critical_beta({}, J=J, model="potts3")):
        q = 3
        mu = np.arccos(np.sqrt(q)/2)
        def integrand(x):
            res = np.tanh(mu*x)*np.sinh((np.pi - mu)*x) / (x*np.sinh(np.pi*x))
            return res
        f = - 0.5 * np.log(q) - integrate.quad(integrand, -100, 100, points=[0])[0]
        f = f / beta
    else:
        raise NotImplementedError()
    return f



==> anc/python3_src/pathfinder.py <==
import collections
import warnings
import hashlib

class PathFinder:
    def __init__(self, source_file, pars, ignore_pars=[], **kwargs):
        self.prefix = "data/%s/"%source_file.replace(".py", "", 16)
        if not isinstance(ignore_pars, collections.Iterable):
            ignore_pars = set((ignore_pars,))
        else:
            ignore_pars = set(ignore_pars)
        self.ignore_pars = ignore_pars
        self.pars = pars.copy()
        self.pars.update(kwargs)

    def generate_path(self, midfix, extension="", **kwargs):
        pars = self.pars.copy()
        pars.update(kwargs)
        postfix = type(self).dict_to_postfix(pars, self.ignore_pars)
        name = self.prefix + midfix + "_-_" + postfix + extension
        if len(name)>50:
            # Hash the postfix if the name is too long
            bpostfix = postfix.encode('UTF-8')
            postfix = hashlib.md5(bpostfix).hexdigest()
            name = self.prefix + midfix + "_-_" + postfix + extension
        return name

    @staticmethod
    def dict_to_postfix(d, ignore_pars=[]):
        d = sorted(d.items())
        first_item = d[0]
        postfix = "%s-%s"%(first_item[0], first_item[1])
        for k,v in d[1:]:
            if k not in ignore_pars:
                postfix += ",_%s-%s"%(k,v)
        return postfix



==> anc/python3_src/scaldim_plot.py <==
import numpy as np
import modeldata
import os
import itertools
from matplotlib import pyplot
from fractions import Fraction

filename = os.path.basename(__file__)
g_scalefact = 5
g_widthfact = 1
g_heightfact = 1.75
g_fontsize = 6.5*g_scalefact
g_tickfontsize = 5.5*g_scalefact
# The width of a two-column revtex column.  
g_figsize = (3.4*g_widthfact*g_scalefact, 1.7*g_heightfact*g_scalefact)
g_labelpad = 4.2*g_scalefact  # Default None
g_deg_circle_increase = 1.5*g_scalefact

pyplot.rc('font', size=g_fontsize)
#pyplot.rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
#pyplot.rc('text', usetex=True)

g_x_style_dict = {"marker":'x', "mew":0.6*g_scalefact,
                       "ms":3.35*g_scalefact, "ls":'', "color":'black'}
g_dot_style_dict = {"marker":'.', "mew":0.6*g_scalefact,
                       "ms":3.35*g_scalefact, "ls":'', "color":'black'}
g_circle_style_dict = {"marker":'o', "mew":0.4*g_scalefact,
                       "ms":5.2*g_scalefact, "ls":'', "color":'none',
                       "markeredgecolor":"green"}
g_bgline_style_dict = {"ls":"--", "color":"black", "alpha":0.25}
g_subplot_adjust_dict = {"bottom":0.1, "left":0.10, "right":0.95, "top":0.9}

def plot_and_print_dict(scaldims_dict, c, pars, pather, id_pars=None,
                        x_label="", y_label="", momenta_dict=None):
    for alpha, scaldims in scaldims_dict.items():
        print("\nFor defect angle %g"%alpha)
        if momenta_dict is not None:
            momenta = momenta_dict[alpha]
        else:
            momenta = None
        plot_and_print(scaldims, c, pars, pather, id_pars=id_pars, alpha=alpha,
                       momenta=momenta)
    if "plot_dict" in pars and pars["plot_dict"]:
        plot_dict(scaldims_dict, pars, x_label=x_label, y_label=y_label,
                  id_pars=id_pars)
    return None


def plot_and_print(scaldims, c, pars, pather, id_pars=None, alpha=None,
                   momenta=None):
    scaldims, momenta, max_dim = truncate_data(scaldims, pars,
                                               momenta=momenta)
    if pars["symmetry_tensors"] or "sep_qnums" in pars and pars["sep_qnums"]:
        exact_scaldims = {}
        exact_momenta = {}
        exact_degs = {}
        for k in scaldims.sects.keys():
            exact_scaldims[k], exact_momenta[k], exact_degs[k] =\
                modeldata.get_primary_data(max_dim+0.1, pars,
                                           alpha=alpha, qnum=k[0])
    else:
        exact_scaldims, exact_momenta, exact_degs = modeldata.get_primary_data(
            max_dim+0.1, pars, alpha=alpha
        )
    print_scaldims_and_momenta(scaldims, c, pars, momenta=momenta,
                               exact_scaldims=exact_scaldims,
                               exact_momenta=exact_momenta,
                               exact_degs=exact_degs)
    if pars["plot_by_qnum"]:
        plot_by_qnum(scaldims, pars, exact_scaldims=exact_scaldims,
                     exact_degs=exact_degs, alpha=alpha, id_pars=id_pars)
    if pars["plot_by_momenta"]:
        plot_by_momenta(scaldims, pars, momenta=momenta, alpha=alpha,
                        exact_scaldims=exact_scaldims,
                        exact_momenta=exact_momenta,
                        exact_degs=exact_degs, id_pars=id_pars)


def save_plot(fig, prefix, id_pars, **kwargs):
    # Save plot to file.
    pather = PathFinder(filename, id_pars, **kwargs)
    path = pather.generate_path(prefix, extension='.pdf')
    os.makedirs(os.path.dirname(path), exist_ok=True)
    fig.savefig(path)
    # Save pars to file.
    pars_path = pather.generate_path(prefix, extension=".pars")
    pars_f = open(pars_path, 'w')
    for k,v in sorted(id_pars.items()):
        print("%s = %s"%(k, v), file=pars_f)
    pars_f.close()


def get_subplot_nums(scaldims):
    num_qnums = len(scaldims.sects)
    subplots_xn = min(num_qnums, 4)
    subplots_yn = int(np.modf(num_qnums/subplots_xn)[1])
    if subplots_xn*subplots_yn < num_qnums:
        subplots_yn += 1
    return subplots_xn, subplots_yn


def print_nd(scaldims, pars, momenta=None, max_dim=0, qnum=None):
    print()
    if qnum is not None:
        print("Qnum: %i"%qnum)
    print("Scaling dimensions:")
    print(scaldims)
    if momenta is not None:
        print('with momenta:')
        print(momenta)


def get_new_figure():
    return pyplot.figure(figsize=g_figsize, facecolor="white")


def print_scaldims_and_momenta(scaldims, c, pars, momenta=None,
                               exact_scaldims=(), exact_momenta=(),
                               exact_degs=()):
    c_exact = modeldata.get_central_charge(pars)
    print('c:       ' + str(c))
    print('Exact c: ' + str(c_exact))

    if pars["symmetry_tensors"] or "sep_qnums" in pars and pars["sep_qnums"]:
        keys = sorted(scaldims.sects.keys())
        for k in keys:
            v = scaldims[k]
            m = momenta[k] if momenta is not None else None
            print_nd(v, pars, momenta=m, qnum=k[0])
    else:
        max_dim = print_nd(scaldims, pars, momenta=momenta)
    print("Exact scaldims:\n", exact_scaldims)
    print("with momenta:\n", exact_momenta)
    print("and degeneracies:\n", exact_degs)


def dim_grouper(v, tol=0.10):
    # Group v to elements that are at most tol appart.
    groups = []
    i = 0
    while i < len(v):
        s1 = v[i]
        j = i+1
        while j < len(v) and abs(v[j] - s1) < tol:
            j += 1
        groups.append(v[i:j])
        i = j
    return groups


def plot_nd_groups(groups, axes, max_group_size=None,
                   marker_dict=g_x_style_dict, return_max_group_size=False,
                   return_g_xs=False, **kwargs):
    if kwargs:
        marker_dict = marker_dict.copy()
        marker_dict.update(kwargs)
    if max_group_size is None:
        max_group_size = max(map(len, groups))
    # Find the right x-position for every s in v and plot.
    mid = max_group_size/2
    if return_g_xs:
        g_xs_list = []
    for g in groups:
        l = len(g)
        g_xs = np.arange(l, dtype=np.float_)
        g_xs += mid - (l-1)/2
        axes.plot(g_xs, g, **marker_dict)
        if return_g_xs:
            g_xs_list += list(g_xs)
    retval = ()
    if return_max_group_size:
        retval += (max_group_size,)
    if return_g_xs:
        retval += (g_xs_list,)
    if retval:
        if len(retval) > 1:
            return retval
        else:
            return retval[0]
    else:
        return


def plot_by_qnum_nd(v, pars, axes, exact_scaldims=(), exact_degs=(),
                    subplot_num=None, subplots_xn=None, qnum=None):
    # Multiply the exact_scaldims by degeneracies.
    exact_v = [[dim]*deg for dim, deg in zip(exact_scaldims, exact_degs)]
    exact_v = sum(exact_v, [])

    if exact_v and pars["draw_exact_circles"]:
        exact_groups = dim_grouper(exact_v)
        max_group_size, g_xs = plot_nd_groups(exact_groups, axes,
                                              marker_dict=g_circle_style_dict,
                                              return_max_group_size=True,
                                              return_g_xs=True)
        for s, x in zip(v, g_xs):
            axes.plot(x, s, **g_x_style_dict)
    else:
        groups = dim_grouper(v)
        max_group_size = plot_nd_groups(groups, axes,
                                        return_max_group_size=True)

    set_axes_props_qnum(axes, pars, v, exact_scaldims, max_group_size,
                        subplot_num=subplot_num, subplots_xn=subplots_xn,
                        qnum=qnum)


def set_axes_props_qnum(axes, pars, scaldims, exact_scaldims, n,
                        subplot_num=None, subplots_xn=None, qnum=None):
    x_low = 0
    x_high = n
    axes.get_xaxis().set_visible(False)
    set_axes_props_common(axes, pars, scaldims, exact_scaldims, x_low, x_high,
                          subplot_num=subplot_num, subplots_xn=subplots_xn,
                          qnum=qnum)


def plot_by_qnum(scaldims, pars, exact_scaldims=(), exact_degs=(),
                 alpha=None, id_pars=None):
    fig = get_new_figure()
    # Plot the scaling dimensions by qnum.
    if pars["symmetry_tensors"] or "sep_qnums" in pars and pars["sep_qnums"]:
        subplots_xn, subplots_yn = get_subplot_nums(scaldims)
        keys = sorted(scaldims.sects.keys())
        for i, k in enumerate(keys):
            q = k[0]
            v = scaldims[k]
            axes = fig.add_subplot(subplots_yn, subplots_xn, i+1)
            plot_by_qnum_nd(v, pars, axes, exact_scaldims=exact_scaldims[k],
                            exact_degs=exact_degs[k], subplot_num=i,
                            subplots_xn=subplots_xn, qnum=q)
    else:
        axes = fig.add_subplot(111)
        plot_by_qnum_nd(scaldims, pars, axes, exact_scaldims=exact_scaldims,
                        exact_degs=exact_degs)

    set_fig_props(fig, pars, alpha, fix_ylim=True)

    if pars["save_plots"]:
        save_plot(fig, "scaling_dims_by_qnum", id_pars, defect_angle=alpha)
    if pars["show_plots"]:
        pyplot.show()


def get_qnum_title_str(modelname, q):
    if modelname == "ising":
        qnum_title_str = "Parity %i"%(-1 if q else 1)
    elif modelname == "potts3":
        qnum_title_str = "$\mathbb{Z}_3$ charge %i"%q
    elif modelname == "sixvertex":
        qnum_title_str = "Particle number %i"%(q/2)
    else:
        qnum_title_str = "Quantum number sector %i"%q
    return qnum_title_str


def set_axes_props_common(axes, pars, scaldims, exact_scaldims, 
                          x_low, x_high, subplot_num=None, subplots_xn=None,
                          qnum=None):
    modelname = pars["model"].strip().lower()
    # Set qnum title.
    if qnum is not None:
        qnum_title_str = get_qnum_title_str(modelname, qnum)
        axes.set_title(qnum_title_str, fontsize=g_fontsize)
    # Name vertical axis.
    if subplot_num == 0 or subplot_num is None:
        axes.set_ylabel("Scaling dimension", labelpad=g_labelpad)
    # Set y ticks and hide borders.
    axes.tick_params(axis="both", which="both", top="off",  labelbottom="on",
                     left="off", right="off", labelleft="on",
                     labelsize=g_tickfontsize)
    #axes.spines["top"].set_visible(False)  
    #axes.spines["right"].set_visible(False)  
    if subplot_num == 1 and subplots_xn == 2:
        # If there's only two subplots, set the right one to have ticks
        # on the right. 
        pyplot.tick_params(axis="y", which="both", 
                           labelleft="off", labelright="on")
        #axes.spines["left"].set_visible(False)  
        #axes.spines["right"].set_visible(True)  
    exact_scaldims = tuple(set(exact_scaldims))
    axes.set_yticks(exact_scaldims)
    y_ticklabels_strs = get_ticklabels_from_exact(exact_scaldims)
    axes.set_yticklabels(y_ticklabels_strs)  
    axes.get_yaxis().tick_left()

    # Set y limits.
    #if modelname == "sixvertex":
    #    axes.set_ylim(bottom=scaldims[0]-0.1,
    #                  top=scaldims[-1]+0.1)
    #else:
    #    y_high = max(axes.get_ylim()[1], max(scaldims)+0.1)
    #    axes.set_ylim(bottom=-0.1, top=y_high)
    # Draw lines for exact_scaldims and set x limits.
    if pars["draw_exact_lines"]:
        for s in exact_scaldims:
            axes.plot((x_low, x_high), (s,s), scaley=False,
                      **g_bgline_style_dict)
            #axes.text(x_low-1, s, "s")
    axes.set_xlim(left=x_low, right=x_high)


def get_ticklabels_from_exact(exact):
    ticklabels = []
    for s in exact:
        f, i = np.modf(s)
        f = Fraction(f).limit_denominator()
        if f.denominator == 1:
            i += f
            f = 0
        ticklabel = ""
        if i != 0:
            ticklabel += "%i"%i
        if f != 0 or ticklabel == "":
            if f > 0 and ticklabel != "":
                ticklabel += "+"
            ticklabel += "%s"%str(f)
        ticklabels.append(ticklabel)
    return ticklabels


def set_axes_props_momenta(axes, pars, scaldims, exact_scaldims, momenta,
                           exact_momenta, subplot_num=None,
                           subplots_xn=None, qnum=None):
    axes.get_xaxis().tick_bottom()  
    axes.set_xlabel("Conformal spin", labelpad=g_labelpad)
    x_low = min(momenta) - 0.5
    x_high = max(momenta) + 0.5
    exact_momenta = tuple(set(exact_momenta))
    if "KW" in pars and pars["KW"]:
        # TODO This is ad hoc crap.
        exact_momenta = sorted(exact_momenta)
    axes.set_xticks(exact_momenta)
    x_ticklabels_strs = get_ticklabels_from_exact(exact_momenta)
    try:
        tickangle = pars["xtick_rotation"][subplot_num]
    except IndexError:
        tickangle = pars["xtick_rotation"][0]
    except TypeError:
        tickangle = pars["xtick_rotation"]
    if "KW" in pars and pars["KW"]:
        # TODO This is ad hoc crap.
        x_ticklabels_strs = [x if i%2==0 else ""
                             for i,x in enumerate(x_ticklabels_strs)]
    axes.set_xticklabels(x_ticklabels_strs, rotation=tickangle)
    if pars["draw_exact_lines"]:
        for s in exact_momenta:
            axes.plot((s, s), (scaldims.min()-1000, scaldims.max()+1000),
                      scaley=False, scalex=False, **g_bgline_style_dict)
    set_axes_props_common(axes, pars, scaldims, exact_scaldims, x_low, x_high,
                          subplot_num=subplot_num, subplots_xn=subplots_xn,
                          qnum=qnum)


def set_fig_props(fig, pars, alpha, fix_ylim=False):
    if ("defect_angles" in pars and pars["defect_angles"] != [0] and
            pars["draw_defect_angle"]):
        suptitle_str = "Defect angle = %g"%alpha
        fig.suptitle(suptitle_str)
    if pars["model"].strip().lower() == 'sixvertex':
        fig.tight_layout(pad=3, h_pad=2, w_pad=0.9)
    else:
        fig.tight_layout()
    if fix_ylim:
        mini = np.inf
        maxi = -np.inf
        minis, maxis = zip(*[ax.get_ylim() for ax in fig.axes])
        mini = min(minis) - 0.1
        maxi = max(maxis) + 0.1
        for ax in fig.axes:
            ax.set_ylim(bottom=mini, top=maxi)


def draw_exact_circles(axes, exact_scaldims, exact_momenta, exact_degs):
    style_dict = g_circle_style_dict.copy()
    del(style_dict["ms"])
    for momentum, dim, deg in zip(exact_momenta, exact_scaldims, exact_degs):
        for i in range(deg):
            ms = g_circle_style_dict["ms"] + i*g_deg_circle_increase
            axes.plot((momentum,), (dim,), ms=ms, scaley=False,
                      scalex=False, **style_dict)


def plot_by_momenta(scaldims, pars, momenta=None, exact_scaldims=(),
                    exact_momenta=(), exact_degs=(), alpha=None, id_pars=None):
    modelname = pars["model"].strip().lower()
    fig = get_new_figure()
    fig.subplots_adjust(**g_subplot_adjust_dict)
    # Plot the scaling dimensions by qnum and momenta.
    if pars["symmetry_tensors"] or "sep_qnums" in pars and pars["sep_qnums"]:
        subplots_xn, subplots_yn = get_subplot_nums(scaldims)
        keys = sorted(scaldims.sects.keys())
        for i, k in enumerate(keys):
            v = scaldims[k]
            m = momenta[k]
            q = k[0]
            if i>0 and modelname != "sixvertex":
                axes = fig.add_subplot(subplots_yn, subplots_xn, i+1)
            else:
                axes = fig.add_subplot(subplots_yn, subplots_xn, i+1)
            if pars["draw_exact_circles"]:
                draw_exact_circles(axes, exact_scaldims[k],
                                   exact_momenta[k], exact_degs[k])
            axes.plot(m, v, **g_x_style_dict)
            set_axes_props_momenta(axes, pars, v, exact_scaldims[k], m,
                                   exact_momenta[k], subplot_num=i,
                                   subplots_xn=subplots_xn,
                                   qnum=k[0])
    else:
        axes = fig.add_subplot(111)
        if pars["draw_exact_circles"]:
            draw_exact_circles(axes, exact_scaldims, exact_momenta, exact_degs)
        axes.plot(momenta, scaldims,  **g_x_style_dict)
        set_axes_props_momenta(axes, pars, scaldims, exact_scaldims, momenta,
                               exact_momenta)

    set_fig_props(fig, pars, alpha, fix_ylim=True)

    if pars["save_plots"]:
        save_plot(fig, "scaling_dims_by_momenta", id_pars, defect_angle=alpha)
    if pars["show_plots"]:
        pyplot.show()


def truncate_data(scaldims, pars, momenta=None):
    if pars["symmetry_tensors"] or "sep_qnums" in pars and pars["sep_qnums"]:
        max_dim = 0
        # Figure which qnums to plot and print.
        all_qnums = set(scaldims.qhape[0])
        if pars["qnums_plot"]:
            qnums = set(all_qnums) & set(pars["qnums_plot"])
        else:
            qnums = all_qnums
        # Truncate and leave out unwanted qnums.
        keys = tuple(scaldims.sects.keys())
        for k in keys:
            if k[0] not in qnums:
                del(scaldims[k])
                if momenta is not None:
                    del(momenta[k])
            else:
                v = scaldims[k]
                v = v[:pars["n_dims_plot"]]
                v = v[v < pars["max_dim_plot"]]
                scaldims[k] = v
                if momenta is not None:
                    momenta[k] = momenta[k][:len(v)]
                max_dim = max(max_dim, max(v))
    else:
        scaldims = scaldims[:pars["n_dims_plot"]]
        scaldims = scaldims[scaldims < pars["max_dim_plot"]]
        if momenta is not None:
            momenta = momenta[:len(scaldims)]
        max_dim = max(scaldims)
    return scaldims, momenta, max_dim


def plot_dict(scaldims_dict, pars, exacts_dict={}, exact_degs_dict={},
              x_label="", y_label="", id_pars=None):
    separate_parity = (pars["symmetry_tensors"]
                       or "sep_qnums" in pars and pars["sep_qnums"])
    even_color = "red" if separate_parity else "black"
    odd_color = "blue" if separate_parity else "black"

    fig = get_new_figure()
    axes = fig.add_subplot(111)
    alphas = sorted(scaldims_dict.keys())
    for alpha, scaldims in scaldims_dict.items():
        if hasattr(scaldims, "sects"):
            for qnum, sect in scaldims.sects.items():
                color = even_color if qnum == (0,) else odd_color
                style_dict = g_dot_style_dict.copy()
                style_dict.update(color=color)
                axes.plot([alpha]*len(sect), sect, **style_dict)
        else:
            axes.plot([alpha]*len(scaldims), scaldims, **g_dot_style_dict)

    if pars["draw_exact_circles"]:
        for alpha in exacts_dict:
            es = exacts_dict[alpha]
            if alpha in exact_degs_dict:
                degs = exact_degs_dict[alpha]
            else:
                degs = [1]*len(es)
            draw_exact_circles(axes, es, [alpha]*len(es), degs)

    # The following piece that computes the exact lines to draw includes
    # some ugly ad hoc fixes. Apologies.
    def alphatilde(theta):
        alphatilde = -theta/np.pi
        return alphatilde

    def alpha(theta):
        alpha = 0.5 + alphatilde(theta)
        return alpha

    thetas = scaldims_dict.keys()
    mintheta = min(thetas)
    maxtheta = max(thetas)
    maxangle = max(abs(alpha(maxtheta)), abs(alpha(mintheta)),
                   abs(alphatilde(maxtheta)), abs(alphatilde(mintheta)))
    
    maxdim = -np.inf
    for scaldims in scaldims_dict.values():
        scaldims.defval = -np.inf  # Ad hoc
        maxdim = max(maxdim, scaldims.max())

    maxint = 5
    maxk = 4
    tower1 = [(n,1) for n in range(maxint)]
    tower2 = [(n,-1) for n in range(1, maxint)]
    towers = tower1 + tower2
    mks = [(0,0)]
    for ts in itertools.product(towers, repeat=2):
        ts = set(ts)
        if len(ts) < 2:
            # There are duplicates, and fermions annihilate
            continue
        m = sum(t[0] for t in ts)
        k = sum(t[1] for t in ts)
        if m - np.abs(k)*maxangle < maxdim:
            mks.append((m,k))
    for ts in itertools.product(towers, repeat=4):
        ts = set(ts)
        if len(ts) < 4:
            # There are duplicates, and fermions annihilate
            continue
        m = sum(t[0] for t in ts)
        k = sum(t[1] for t in ts)
        if m - np.abs(k)*maxangle < maxdim:
            mks.append((m,k))
    for m, k in mks:
        # Even sector
        axes.plot([mintheta, maxtheta], [m + k*alpha(mintheta),
                                m + k*alpha(maxtheta)],
                  color=even_color,
                  scaley=False, scalex=False)
        # Odd sector
        axes.plot([mintheta, maxtheta], [m + k*alphatilde(mintheta)+1/8,
                                m + k*alphatilde(maxtheta)+1/4],
                  color=odd_color,
                  scaley=False, scalex=False)
    # End the ad hocness.

    axes.set_xlabel(x_label, labelpad=g_labelpad)
    axes.set_ylabel(y_label, labelpad=g_labelpad)
    
    ylim = axes.get_ylim()
    ylim = ylim[0] - 0.2, ylim[1]
    xlim = axes.get_xlim()
    xlim = xlim[0] - 0.02, xlim[1] + 0.02
    axes.set_ylim(ylim)
    axes.set_xlim(xlim)

    if pars["save_plots"]:
        save_plot(fig, "scaling_dims_dict", id_pars)
    if pars["show_plots"]:
        pyplot.show()



==> anc/python3_src/scaldimer.py <==
#!/usr/bin/python3

import numpy as np
import os
import sys
import tensordispenser
import modeldata
import operator
import itertools
import warnings
import scaldim_plot
from tensorstorer import write_tensor_file, read_tensor_file
from scon_sparseeig import scon_sparseeig
from timer import Timer
from pathfinder import PathFinder
from custom_parser import parse_argv
from scon import scon

np.set_printoptions(precision=7)
np.set_printoptions(linewidth=100)


def get_id_pars(pars):
    id_pars = dict()
    mandatory_id_pars = {"model", "algorithm", "symmetry_tensors", "dtype",
                         "iter_count", "initial2x2", "initial4x4", "n_discard",
                         "block_width", "do_dual", "defect_angles",
                         "do_momenta", "do_coarse_momenta", "do_eigenvectors",
                         "n_dims_do"}
    algoname = pars["algorithm"].lower().strip()
    if algoname == "tnr":
        mandatory_id_pars |= {"chis_tnr", "chis_trg", "opt_eps_conv",
                              "opt_eps_chi", "opt_iters_tens", "opt_max_iter",
                              "A_eps", "A_chis", "return_pieces",
                              "reuse_initial", "fix_gauges", "horz_refl"}
    modelname = pars["model"].lower().strip()
    if modelname == "ising":
        mandatory_id_pars |= {"J", "H", "beta"}
    elif modelname == "potts3":
        mandatory_id_pars |= {"J", "beta"}
    elif modelname == "sixvertex":
        mandatory_id_pars |= {"sixvertex_a", "sixvertex_b", "sixvertex_c"}
    if pars["symmetry_tensors"]:
        mandatory_id_pars |= {"qnums_do"}

    for k in mandatory_id_pars:
        if k in pars:
            id_pars[k] = pars[k]
        else:
            raise RuntimeError("The required parameter %s was not given."%k)
    return id_pars


def parse():
    pars = parse_argv(sys.argv,
                      # Format is: (name_of_argument, type, default)
                      ("model", "str", ""),
                      ("algorithm", "str", ""),
                      # Parameters for TNR
                      ("chis_tnr", "int_list", [4]),
                      ("chis_trg", "int_list", [1,2,3,4,5,6]),
                      ("opt_eps_conv", "float", 1e-11),
                      ("opt_eps_chi", "float", 1e-8),
                      ("opt_iters_tens", "int", 1),
                      ("opt_max_iter", "int", 10000),
                      ("A_eps", "float", 1e-11),
                      ("A_chis", "int_list", None),
                      ("print_errors", "int", 2),
                      ("return_pieces", "bool", True),
                      ("reuse_initial", "bool", True),
                      ("fix_gauges", "bool", True),
                      ("symmetry_tensors", "bool", False),
                      ("horz_refl", "bool", True),
                      ("return_gauges", "bool", True),
                      # Parameters for both TRG and TNR
                      ("iter_count", "int", 6),  # Number of iterations
                      ("dtype", "dtype", np.complex_),  # numpy data type
                      ("J", "float", 1),  # Coupling constant
                      ("H", "float", 0),  # Coupling constant
                      ("initial2x2", "bool", False),
                      ("initial4x4", "bool", False),
                      # Spectrum parameters.
                      ("n_dims_do", "int", 15),
                      ("qnums_do", "int_list", []),  #[] denotes all
                      ("n_discard", "int", 0),
                      ("block_width", "int", 0),
                      ("do_coarse_momenta", "bool", False),
                      ("do_dual", "bool", False),
                      ("defect_angles", "float_list", [0]),
                      ("do_momenta", "bool", False),
                      ("do_eigenvectors", "bool", False),
                      # Sixvertex parameters
                      ("sixvertex_a", "float", 1),
                      ("sixvertex_b", "float", 1),
                      ("sixvertex_c", "float", np.sqrt(2)),
                      # IO parameters.
                      ("n_dims_plot", "int", 15),
                      ("max_dim_plot", "float", 20000),
                      ("qnums_plot", "int_list", []),  #[] denotes all
                      ("xtick_rotation", "int_list", 0),
                      ("show_plots", "bool", True),
                      ("save_plots", "bool", False),
                      ("plot_by_qnum", "bool", True),
                      ("plot_by_momenta", "bool", False),
                      ("plot_by_alpha", "bool", False),
                      ("draw_exact_lines", "bool", True),
                      ("draw_exact_circles", "bool", True),
                      ("draw_defect_angle", "bool", True),
                      ("save_fit_plot", "bool", False),
                      ("save_scaldim_file", "bool", True))
    pars = vars(pars)

    # - Format parameters -
    pars["beta"] = modeldata.get_critical_beta(pars)
    pars["J"] = pars["dtype"](pars["J"])
    pars["H"] = pars["dtype"](pars["H"])
    pars["defect_angles"] = sorted(pars["defect_angles"], key=abs)
    if pars["defect_angles"] != [0] and pars["do_dual"]:
        raise ValueError("Non-trivial defect_angles but do_dual.")
    if pars["defect_angles"] != [0] and not pars["symmetry_tensors"]:
        raise ValueError("Non-trivial defect_angles and not symmetry_tensors.")
    if pars["plot_by_momenta"] and not pars["do_momenta"]:
        raise ValueError("plot_by_momenta but not do_momenta")
    if pars["do_momenta"] and pars["block_width"] < 2:
        raise ValueError("do_momenta but block_width < 2")
    if pars["n_dims_plot"] > pars["n_dims_do"]:
        raise ValueError("n_dims_plot > n_dims_do")
    if not set(pars["qnums_plot"]).issubset(set(pars["qnums_do"])):
        raise ValueError("qnums_plot is not included in qnums_do")

    return pars


def get_defect(alpha, T, index):
    # Build the defect.
    dim = T.shape[index]
    try:
        qim = T.qhape[index]
    except TypeError:
        qim = None
    defect = type(T).eye(dim, qim=qim, dtype=T.dtype)
    if alpha != 0:
        for k,v in defect.sects.items():
            phase = np.exp(1j*alpha*k[0])
            defect[k] = v*phase
    return defect


def get_T(pars):
    T = tensordispenser.get_normalized_tensor(pars)
    parts = ()
    if pars["do_coarse_momenta"]:
        # TODO Should this bond dimension be an independent parameter?
        chis = [chi for chi in pars["chis_trg"]]
        T_orig = T
        if pars["print_errors"]:
            print("Building the coarse-grained transfer matrix times "
                  "translation.")
        T_dg = T.conjugate().transpose((0,3,2,1)) 
        y_env = scon((T, T, T_dg, T_dg),
                     ([1,-1,5,2], [5,-2,3,4], [1,2,6,-3], [6,4,3,-4]))
        U = y_env.eig((0,1), (2,3), hermitian=True, chis=chis)[1]
        y = U.conjugate().transpose((2,0,1))
        y_dg = y.conjugate().transpose((1,2,0))
        SW, NE = T.split((0,3), (1,2), chis=chis)
        SW = SW.transpose((0,2,1))
        NE = NE.transpose((1,2,0))
        T = scon((NE, y, T, SW, y_dg),
                 ([1,3,-1], [-2,1,4], [3,4,6,5], [6,-3,2], [5,2,-4]))
        parts = (y, y_dg, NE, SW, T_orig)
        # TODO quantify the error in this coarse-graining and print it.
    return T, parts


def get_T_last(T, pars, alpha=0, parts=None):
    if pars["do_coarse_momenta"]:
        if pars["print_errors"] > 1:
            print("Optimizing y_last, alpha =", alpha)
        y, y_dg, NE, SW, T_orig = parts
        defect_horz = get_defect(alpha, T_orig, 0)
        defect_vert = get_defect(alpha, T_orig, 1).conjugate().transpose()
        cost = np.inf
        cost_change = np.inf
        counter = 0
        y_last = y
        y_last_dg = y_dg
        # TODO Should this bond dimension be an independent parameter?
        chis = [chi for chi in pars["chis_trg"]]
        while cost_change > 1e-11 and counter < 10000:
            # The optimization step
            # This is O(chi^6). Could use a pre-environment too.
            env_part1 = scon((NE, defect_horz, T_orig, SW, defect_vert,
                              y_last_dg),
                             ([-2,1,-1], [1,6], [6,-3,5,2], [5,-4,3], [2,4],
                              [4,3,-5]))
            env = scon((env_part1, env_part1.conjugate()),
                       ([1,-1,-2,2,3], [1,-3,-4,2,3]))
            U = env.eig((0,1), (2,3), hermitian=True, chis=chis)[1]
            y_last_dg = U
            y_last = y_last_dg.conjugate().transpose((2,0,1))
            old_cost = cost
            cost = scon((env, y_last, y_last_dg),
                        ([1,2,3,4], [5,1,2], [3,4,5])).value()
            if np.imag(cost) > 1e-13:
                warnings.warn("optimize y_last cost is complex: " + str(cost))
            else:
                cost = np.real(cost)
            cost_change = np.abs((old_cost - cost)/cost)
            counter += 1
        T_last = scon((y_last,
                       NE, defect_horz, T_orig, SW, defect_vert,
                       y_last_dg),
                      ([-2,7,8],
                       [7,1,-1], [1,6], [6,8,5,2], [5,-3,3], [2,4],
                       [4,3,-4]))
        if pars["print_errors"] > 1:
            orig_T_last = scon((NE, defect_horz,
                                T_orig, SW, defect_vert),
                               ([-2,1,-1], [1,6],
                                [6,-3,5,2], [5,-4,-6], [2,-5]))
            coarsed_T_last = scon((y_last_dg, T_last, y_last),
                                  ([-2,-3,1], [-1,1,-4,2], [2,-5,-6]))
            err = (orig_T_last - coarsed_T_last).norm() / orig_T_last.norm()
            print("After %i iterations, error in optimize y_last is %.3e."
                  %(counter, err))
    elif pars["do_momenta"]:
        defect_horz = get_defect(alpha, T, 0)
        defect_vert = get_defect(alpha, T, 1).conjugate().transpose()
        T_last = scon((T, defect_horz, defect_vert),
                      ([1,-2,-3,4], [-1,1], [4,-4]))
    else:
        defect_horz = get_defect(alpha, T, 0)
        T_last = scon((T, defect_horz), ([1,-2,-3,-4], [-1,1]))
    return T_last


def get_cft_data(pars):
    T, parts = get_T(pars)

    scaldims_by_alpha = {}
    if pars["do_momenta"]:
        momenta_by_alpha = {}
    if pars["do_eigenvectors"]:
        evects_by_alpha = {}
    for alpha in pars["defect_angles"]:
        print("Building the matrix to diagonalize.")
        T_last = get_T_last(T, pars, alpha=alpha, parts=parts)

        # Get the eigenvalues and their logarithms.
        if pars["block_width"] > 1:
            # Use iterative diagonalization.
            block_width = pars["block_width"]
            n_dims_do = pars["n_dims_do"]

            if pars["do_momenta"] and not pars["do_coarse_momenta"]:
                translation = list(range(1, block_width)) + [0]
            else:
                translation = range(block_width)
            scon_list = [T]*(block_width-1) + [T_last]
            index_list = [[block_width*2, -101, 2, -1]]
            for i in range(2, block_width+1):
                index_list += [[2*i-2, -100-i, 2*i, -(2*i-1)]]

            hermitian = not pars["do_momenta"]
            res = scon_sparseeig(scon_list, index_list, translation,
                                 range(block_width), hermitian=hermitian,
                                 return_eigenvectors=pars["do_eigenvectors"],
                                 qnums_do=pars["qnums_do"],
                                 maxiter=500, tol=1e-8, k=pars["n_dims_do"])
            if pars["do_eigenvectors"]:
                es, evects = res
            else:
                es = res
        else:
            # Use full diagonalization.
            if pars["do_dual"]:
                M = T_last.join_indices((0,1), (2,3), dirs=[1,-1])
            else:
                M = scon(T_last, [1,-1,1,-2])
            print("Diagonalizing.")
            es, evects = M.eig(0,1)

        # Convert es to complex for taking the log.
        es = es.astype(np.complex_, copy=False)

        # Log and scale the eigenvalues.
        if pars["block_width"]:
            log_es = es.log() * pars["block_width"] / (2*np.pi)
            if pars["do_coarse_momenta"]:
                log_es *= 2
        elif pars["do_dual"]:
            log_es = es.log() / np.pi
        else:
            log_es = es.log() / (2*np.pi)

        # Extract the central charge.
        if alpha == 0:
            c = log_es.real().max() * 12
        try:
            log_es -= c/12
        except NameError:
            raise ValueError("Need to provide 0 in defect_angles to be able "
                             "to obtain the central charge.")
        log_es *= -1
        scaldims = log_es.real()
        scaldims_by_alpha[alpha] = scaldims
        if pars["do_momenta"]:
            momenta = log_es.imag()
            momenta_by_alpha[alpha] = momenta
        if pars["do_eigenvectors"]:
            evects_by_alpha[alpha] = evects
    ret_val = (scaldims_by_alpha, c)
    if pars["do_momenta"]:
        ret_val += (momenta_by_alpha,)
    if pars["do_eigenvectors"]:
        ret_val += (evects_by_alpha,)
    return ret_val


def load_cft_data(pars, **kwargs):
    if kwargs:
        pars = pars.copy()
        pars.update(kwargs)
    id_pars = get_id_pars(pars)
    filename = os.path.basename(__file__)
    try:
        res = read_tensor_file("scals_by_alpha", pars=id_pars,
                               filename=filename)
    except RuntimeError:
        # TODO Remove the following once all important files have been
        # renamed.
        #old_id_pars = id_pars.copy()
        #del(old_id_pars["do_eigenvectors"])
        #try:
        #    res = read_tensor_file(prefix="scals_by_alpha", pars=old_id_pars,
        #                           filename=filename)
        #    write_tensor_file(data=res, prefix="scals_by_alpha", pars=id_pars,
        #                      filename=filename)
        #    print("Renamed old style scaldim file.")
        #except RuntimeError:
        print("Constructing scaling dimensions.")
        timer = Timer()
        timer.start()
        res = get_cft_data(pars)
        print("Done constructing scaling dimensions.\n")
        timer.print_elapsed()
        if pars["save_scaldim_file"]:
            write_tensor_file(data=res, prefix="scals_by_alpha",
                              pars=id_pars, filename=filename)
    return res


def combine_momenta_nd(scaldims_a, scaldims_b, momenta_a, momenta_b, pars):
    # The goal is to take pairs of (scaldim, momentum) from a and b,
    # match them and take the scaldim from a and momentum from b.
    scaldims_b = list(scaldims_b)
    momenta_b = list(momenta_b)
    scaldims = np.array(scaldims_a)
    momenta = []
    for sa, ma in zip(scaldims_a, momenta_a):
        scaldims_diff = np.abs(scaldims_b - sa)
        momenta_diff = np.abs(momenta_b - ma) % pars["block_width"]
        momenta_diff = [min(md, np.abs(md - pars["block_width"]))
                        for md in momenta_diff]
        sum_diff = scaldims_diff + momenta_diff
        idx = np.argmin(sum_diff)
        if sum_diff[idx] > 0.1:
            warnings.warn("Combining scaling dimensions %.3e and %.3e with "
                          "momenta %.3e and %.3e, even though the sum_diff is "
                          "%.3e."%(sa, scaldims_b[idx],
                                   ma, momenta_b[idx],
                                   sum_diff[idx]))
        momenta.append(momenta_b[idx])
        del(scaldims_b[idx])
        del(momenta_b[idx])
    momenta = np.array(momenta)
    return scaldims, momenta


def combine_coarse_momenta(res_fine_by_alpha, res_coarse_by_alpha, pars):
    c = res_fine_by_alpha[1]
    scaldims_by_alpha = {}
    momenta_by_alpha = {}
    for alpha in res_fine_by_alpha[0].keys():
        scaldims_a = res_fine_by_alpha[0][alpha]
        scaldims_b = res_coarse_by_alpha[0][alpha]
        momenta_a = res_fine_by_alpha[2][alpha]
        momenta_b = res_coarse_by_alpha[2][alpha]
        if pars["symmetry_tensors"]:
            scaldims = scaldims_a.empty_like()
            momenta = momenta_a.empty_like()
            for q in scaldims_a.sects.keys():
                scaldims_q_a = scaldims_a[q]
                scaldims_q_b = scaldims_b[q]
                momenta_q_a = momenta_a[q]
                momenta_q_b = momenta_b[q]
                scaldims_q, momenta_q =\
                        combine_momenta_nd(scaldims_q_a, scaldims_q_b,
                                           momenta_q_a, momenta_q_b,
                                           pars)
                scaldims[q] = scaldims_q
                momenta[q] = momenta_q
        else:
            scaldims, momenta = combine_momenta_nd(scaldims_a, scaldims_b,
                                                   momenta_a, momenta_b,
                                                   pars)
        scaldims_by_alpha[alpha] = scaldims
        momenta_by_alpha[alpha] = momenta
    return scaldims_by_alpha, c, momenta_by_alpha


#=============================================================================#


if __name__ == "__main__":
    pars = parse()
    id_pars = get_id_pars(pars)
    filename = os.path.basename(__file__)
    pather = PathFinder(filename, id_pars)

    # - Infoprint -
    print("\n" + ("="*70) + "\n")
    print("Running %s with the following parameters:"%filename)
    for k,v in sorted(pars.items()):
        print("%s = %s"%(k, v))

    if pars["do_coarse_momenta"]:
        temp_pars = pars.copy()
        temp_pars["do_coarse_momenta"] = False
        res_fine = load_cft_data(temp_pars)
        temp_pars["do_coarse_momenta"] = True
        res_coarse = load_cft_data(temp_pars)
        scaldims_by_alpha, c, momenta_by_alpha =\
                combine_coarse_momenta(res_fine, res_coarse, pars)
    else:
        res = load_cft_data(pars)
        scaldims_by_alpha, c = res[:2]
        if pars["do_momenta"]:
            momenta_by_alpha = res[2]
        else:
            momenta_by_alpha = None

    scaldim_plot.plot_and_print_dict(scaldims_by_alpha, c, pars, pather,
                                     momenta_dict=momenta_by_alpha,
                                     id_pars=id_pars)



==> anc/python3_src/scon.py <==
import numpy as np
import collections

""" A module for the function scon, which does contractions of several tensors.
"""

def scon(AA, v, order=None, forder=None, check_indices=True):
    """ AA = [A1, A2, ..., Ap] list of tensors.

    v = (v1, v2, ..., vp) tuple of lists of indices e.g. v1 = [3 4 -1] labels
    the three indices of tensor A1, with -1 indicating an uncontracted index
    (open leg) and 3 and 4 being the contracted indices.

    order, if present, contains a list of all positive indices - if not
    [1 2 3 4 ...] by default. This is the order in which they are contracted.

    forder, if present, contains the final ordering of the uncontracted indices
    - if not, [-1 -2 ..] by default.

    There is some leeway in the way the inputs are given. For example,
    instead of giving a list of tensors as the first argument one can
    give some different iterable of tensors, such as a tuple, or a
    single tensor by itself (anything that has the attribute "shape"
    will be considered a tensor).
    """

    # We want to handle the tensors as a list, regardless of what kind
    # of iterable we are given. In addition, if only a single element is
    # given, we make list out of it. Inputs are assumed to be non-empty.
    if hasattr(AA, "shape"):
        AA = [AA]
    else:
        AA = list(AA)
    v = list(v)
    if not isinstance(v[0], collections.Iterable):
        # v is not a list of lists, so make it such.
        v = [v]
    else:
        v = list(map(list, v))

    if order == None:
        order = create_order(v)
    if forder == None:
        forder = create_forder(v)

    if check_indices:
        # Raise a RuntimeError if the indices are wrong.
        do_check_indices(AA, v, order, forder)

    # If the graph is disconnected, connect it with trivial indices that
    # will be contracted at the very end.
    connect_graph(AA, v, order)

    while len(order) > 0:
        tcon = get_tcon(v, order[0]) # tcon = tensors to be contracted
        # Find the indices icon that are to be contracted.
        if len(tcon)==1:
            tracing = True
            icon = [order[0]]
        else:
            tracing = False
            icon = get_icon(v, tcon)
        # Position in tcon[0] and tcon[1] of indices to be contracted.
        # In the case of trace, pos2 = []
        pos1, pos2 = get_pos(v, tcon, icon) 
        if tracing:
            # Trace on a tensor
            new_A = trace(AA[tcon[0]], axis1=pos1[0], axis2=pos1[1])
        else:
            # Contraction of 2 tensors
            new_A = con(AA[tcon[0]], AA[tcon[1]], (pos1, pos2))
        AA.append(new_A)
        v.append(find_newv(v, tcon, icon))  # Add the v for the new tensor
        for i in sorted(tcon, reverse=True):
            # Delete the contracted tensors and indices from the lists.
            # tcon is reverse sorted so that tensors are removed starting from
            # the end of AA, otherwise the order would get messed.
            del AA[i]
            del v[i]
        order = renew_order(order, icon)  # Update order

    vlast = v[0]
    A = AA[0]
    A = permute_final(A, vlast, forder)
    return A

# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #

def create_order(v):
    """ Identify all unique, positive indices and return them sorted. """
    flat_v = sum(v, [])
    x = [i for i in flat_v if i>0]
    # Converting to a set and back removes duplicates
    x = list(set(x))
    return sorted(x)


def create_forder(v):
    """ Identify all unique, negative indices and return them reverse sorted
    (-1 first).
    """
    flat_v = sum(v, [])
    x = [i for i in flat_v if i<0]
    # Converting to a set and back removes duplicates
    x = list(set(x))
    return sorted(x, reverse=True)


def connect_graph(AA, v, order):
    """ Connect the graph of tensors to be contracted by trivial
    indices, if necessary. Add these trivial indices to the end of the
    contraction order.

    AA, v and order are modified in place.
    """
    # Build ccomponents, a list of the connected components of the graph,
    # where each component is represented by a a set of indices.
    unvisited = set(range(len(AA)))
    visited = set()
    ccomponents = []
    while unvisited:
        component = set()
        next_visit = unvisited.pop()
        to_visit = {next_visit}
        while to_visit:
            i = to_visit.pop()
            unvisited.discard(i)
            component.add(i)
            visited.add(i)
            # Get the indices of tensors neighbouring AA[i].
            i_inds = set(v[i])
            neighs = (j for j, j_inds in enumerate(v) if i_inds.intersection(j_inds))
            for neigh in neighs:
                if neigh not in visited:
                    to_visit.add(neigh)
        ccomponents.append(component)
    # If there is more than one connected component, take one of them, a
    # take an arbitrary tensor (called c) out of it, and connect that
    # tensor with an arbitrary tensor (called d) from all the other
    # components using a trivial index.
    c = ccomponents.pop().pop()
    while ccomponents:
        d = ccomponents.pop().pop()
        A_c = AA[c]
        A_d = AA[d]
        c_axis = len(v[c])
        d_axis = len(v[d])
        try:
            AA[c] = A_c.expand_dims(c_axis, direction=1)
        except AttributeError:
            AA[c] = np.expand_dims(A_c, c_axis)
        try:
            AA[d] = A_d.expand_dims(d_axis, direction=-1)
        except AttributeError:
            AA[d] = np.expand_dims(A_d, d_axis)
        try:
            dim_num = max(order)+1
        except ValueError:
            dim_num = 1
        v[c].append(dim_num)
        v[d].append(dim_num)
        order.append(dim_num)
    return None


def get_tcon(v, index):
    """ Gets the list indices in AA of the tensors that have index as their
    leg.
    """
    tcon = []
    for i, inds in enumerate(v):
        if index in inds:
            tcon.append(i)
    l = len(tcon)
    # If check_indices is called and it does its work properly then these
    # checks should in fact be unnecessary.
    if l > 2:
        raise ValueError('In scon.get_tcon, more than two tensors share a '
                'contraction index.')
    elif l < 1:
        raise ValueError('In scon.get_tcon, less than one tensor share a '
                'contraction index.')
    elif l == 1:
        # The contraction is a trace.
        how_many = v[tcon[0]].count(index)
        if how_many != 2:
            # Only one tensor has this index but it is not a trace because it
            # does not occur twice for that tensor.
            raise ValueError('In scon.get_tcon, a trace index is listed '
                    '!= 2 times for the same tensor.')
    return tcon


def get_icon(v, tcon):
    """ Returns a list of indices that are to be contracted when contractions
    between the two tensors numbered in tcon are contracted. """
    inds1 = v[tcon[0]]
    inds2 = v[tcon[1]]
    icon = set(inds1).intersection(inds2)
    icon = list(icon)
    return icon


def get_pos(v, tcon, icon):
    """ Get the positions of the indices icon in the list of legs the tensors
    tcon to be contracted.
    """
    pos1 = [[i for i, x in enumerate(v[tcon[0]]) if x == e] for e in icon]
    pos1 = sum(pos1, [])
    if len(tcon) < 2:
        pos2 = []
    else:
        pos2 = [[i for i, x in enumerate(v[tcon[1]]) if x == e] for e in icon]
        pos2 = sum(pos2, [])
    return pos1, pos2


def find_newv(v, tcon, icon):
    """ Find the list of indices for the new tensor after contraction of
    indices icon of the tensors tcon.
    """
    if len(tcon) == 2:
        newv = v[tcon[0]] + v[tcon[1]]
    else:
        newv = v[tcon[0]]
    newv = [i for i in newv if i not in icon]
    return newv


def renew_order(order, icon):
    """ Returns the new order with the contracted indices removed from it. """
    return [i for i in order if i not in icon]


def permute_final(A, v, forder):
    """ Returns the final tensor A with its legs permuted to the order given
    in forder.
    """
    perm = [v.index(i) for i in forder]
    try:
        permuted = A.transpose(tuple(perm))
    except (AttributeError, TypeError):
        permuted = np.transpose(A, tuple(perm))
    return permuted


def do_check_indices(AA, v, order, forder):
    """ Check that
    1) the number of tensors in AA matches the number of index lists in v.
    2) every tensor is given the right number of indices.
    3) every contracted index is featured exactly twice and every free index
       exactly once.
    4) the dimensions of the two ends of each contracted index match.
    """
    
    #1)
    if len(AA) != len(v):
        raise ValueError(('In scon.do_check_indices, the number of tensors %i'
                            ' does not match the number of index lists %i')
                           %(len(AA), len(v)))

    #2)
    # Create a list of lists with the shapes of each A in AA.
    shapes = list(map(lambda A: list(A.shape), AA))
    for i,inds in enumerate(v):
        if len(inds) != len(shapes[i]):
            raise ValueError(('In scon.do_check_indices, len(v[%i])=%i '
                                'does not match the numbers of indices of '
                                'AA[%i] = %i')%(i, len(inds), i,
                                                len(shapes[i])))

    #3) and 4)
    # v_pairs = [[(0,0), (0,1), (0,2), ...], [(1,0), (1,1), (1,2), ...], ...]
    v_pairs  = [[(i,j) for j in range(len(s))] for i, s in enumerate(v)]
    v_pairs = sum(v_pairs, [])
    v_sum = sum(v, [])
    # For t, o in zip(v_pairs, v_sum) t is the tuple of the number of
    # the tensor and the index and o is the contraction order of that
    # index. We group these tuples by the contraction order.
    order_groups = [[t for t, o in zip(v_pairs, v_sum) if o == e]
                    for e in order]
    forder_groups = [[1 for fo in v_sum if fo == e] for e in forder]
    for i, o in enumerate(order_groups):
        if len(o) != 2:
            raise ValueError(('In scon.do_check_indices, the contracted index '
                    '%i is not featured exactly twice in v.')%order[i])
        else:
            A0, ind0 = o[0]
            A1, ind1 = o[1]
            try:
                compatible = AA[A0].compatible_indices(AA[A1], ind0, ind1)
            except AttributeError:
                compatible = AA[A0].shape[ind0] == AA[A1].shape[ind1]
            if not compatible: 
                raise ValueError('In scon.do_check_indices, for the '
                                 'contraction index %i, the leg %i of tensor '
                                 'number %i and the leg %i of tensor number '
                                 '%i are not compatible.'
                                 %(order[i], ind0, A0, ind1, A1))
    for i, fo in enumerate(forder_groups):
        if len(fo) != 1:
            raise ValueError(('In scon.do_check_indices, the free index '
                    '%i is not featured exactly once in v.')%forder[i])

    # All is well if we made it here.
    return True


####################################################################
# The following are simple wrappers around numpy/Tensor functions, #
# but may be replaced with fancier stuff later.                    #
####################################################################


def con(A, B, inds):
    if type(A) == type(B) == np.ndarray:
        return np.tensordot(A, B, inds)
    else:
        return A.dot(B, inds)


def trace(A, axis1=0, axis2=1):
    return A.trace(axis1=axis1, axis2=axis2)



==> anc/python3_src/scon_sparseeig.py <==
import numpy as np
import operator as opr
import itertools as itt
import functools as fct
import scipy.sparse.linalg as spsla
from scon import scon

def scon_sparseeig(tensor_list, index_list, in_inds, out_inds,
                   hermitian=False, print_progress=True, qnums_do=(),
                   return_eigenvectors=True, scon_func=None, **kwargs):
    # We assume all tensors in tensor_list are of the same type type_.
    # T0 represents this type.
    T0 = tensor_list[0]
    type_ = type(T0)
    n_eigs = kwargs.setdefault("k", 6)

    # Figure out the numbers, dims, qims and dirs of all the free
    # indices of the network that we want the eigenvalues of.
    tensor_list = list(tensor_list)
    index_list = list(index_list)
    in_inds = tuple(in_inds)
    out_inds = tuple(out_inds)
    free_inds = []
    free_dims = []
    free_qims = []
    free_dirs = []
    for t, l in zip(tensor_list, index_list):
        for j, k in enumerate(l):
            if k < 0:
                free_inds.append(k)
                free_dims.append(t.shape[j])
                if t.qhape is not None:
                    free_dirs.append(t.dirs[j])
                    free_qims.append(t.qhape[j])
                else:
                    free_dirs.append(None)
                    free_qims.append(None)

    # Divide the free stuff into incoming and outgoing stuff based on
    # in_inds and out_inds.
    free_inds, free_dims, free_qims, free_dirs =\
        zip(*sorted(zip(free_inds, free_dims, free_qims, free_dirs),
                    reverse=True))
    in_dims = list(map(free_dims.__getitem__, in_inds))
    in_qims = list(map(free_qims.__getitem__, in_inds))
    if in_qims[0] is None:
        in_qims = None
    in_dirs = map(free_dirs.__getitem__, in_inds)
    try:
        in_dirs = list(map(opr.neg, in_dirs))
    except TypeError:
        in_dirs = None
    in_flatdims = list(map(type_.flatten_dim, in_dims))
    matrix_flatdim = fct.reduce(opr.mul, in_flatdims)

    # Contraction indices for the vector.
    c_inds = tuple(map(free_inds.__getitem__, in_inds))
    c_inds_set = set(c_inds)
    # Change the signs of the corresponding indices in index_list.
    index_list = [[-i if i in c_inds_set else i
                   for i in l]
                  for l in index_list]
    c_inds = list(map(opr.neg, c_inds))
    index_list.append(c_inds)

    # The permutation on the final legs.
    perm = list(np.argsort(out_inds))

    def scon_op(v, charge=0):
        v = np.reshape(v, in_flatdims)
        v = type_.from_ndarray(v, shape=in_dims, qhape=in_qims,
                               charge=charge, dirs=in_dirs)
        if scon_func is None:
            scon_list = tensor_list + [v]
            Av = scon(scon_list, index_list)
        else:
            Av = scon_func(v)
        Av = Av.to_ndarray()
        Av = np.transpose(Av, perm)
        Av = np.reshape(Av, (matrix_flatdim,))
        if print_progress:
            print(".", end='', flush=True)
        return Av
     
    if print_progress:
        print("Diagonalizing...", end="")

    if hasattr(T0, "sects"):
        # Figure out the list of charges for eigenvectors.
        all_qnums = map(sum, itt.product(*in_qims))
        if T0.qodulus is not None:
            all_qnums = set(q % T0.qodulus for q in all_qnums)
        else:
            all_qnums = set(all_qnums)
        if qnums_do:
            qnums = sorted(all_qnums & set(qnums_do))
        else:
            qnums = sorted(all_qnums)

        # Initialize S and U.
        S_dtype = np.float_ if hermitian else np.complex_
        U_dtype = T0.dtype if hermitian else np.complex_
        S = type_.empty(shape=[[n_eigs]*len(qnums)],
                        qhape=[qnums], invar=False,
                        dirs=[1], dtype=S_dtype)
        if return_eigenvectors:
            U = type_.empty(shape=in_dims+[[n_eigs]*len(qnums)],
                            qhape=in_qims+[qnums],
                            dirs=in_dirs+[-1], dtype=U_dtype)

        for q in qnums:
            scon_op_lo = spsla.LinearOperator((matrix_flatdim, matrix_flatdim),
                                              fct.partial(scon_op, charge=q),
                                              dtype=T0.dtype)
            if hermitian:
                res_block = spsla.eigsh(
                    scon_op_lo, return_eigenvectors=return_eigenvectors,
                    **kwargs
                )
            else:
                res_block = spsla.eigs(
                    scon_op_lo, return_eigenvectors=return_eigenvectors,
                    **kwargs
                )
            if return_eigenvectors:
                S_block, U_block = res_block
            else:
                S_block = res_block

            order = np.argsort(-np.abs(S_block))
            S_block = S_block[order]
            if return_eigenvectors:
                U_block = U_block[:,order]
                U_block = np.reshape(U_block, in_flatdims+[n_eigs])
                U_block = type_.from_ndarray(U_block, shape=in_dims+[[n_eigs]],
                                             qhape=in_qims+[[q]],
                                             dirs=in_dirs+[-1])
                for k, v in U_block.sects.items():
                    U[k] = v
            S[(q,)] = S_block

    else:
        scon_op_lo = spsla.LinearOperator((matrix_flatdim, matrix_flatdim),
                                          scon_op, dtype=T0.dtype)
        if hermitian:
            res = spsla.eigsh(scon_op_lo,
                              return_eigenvectors=return_eigenvectors,
                              **kwargs)
        else:
            res = spsla.eigs(scon_op_lo,
                             return_eigenvectors=return_eigenvectors,
                             **kwargs)
        if return_eigenvectors:
            S, U = res
            U = type_.from_ndarray(U)
            U = U.reshape(in_dims+[n_eigs])
        else:
            S = res
        order = np.argsort(-np.abs(S))
        S = S[order]
        S = type_.from_ndarray(S)
        if return_eigenvectors:
            U = U[...,order]
            U = type_.from_ndarray(U)
    print()

    if return_eigenvectors:
        return S, U
    else:
        return S



==> anc/python3_src/tensordispenser.py <==
#!/usr/bin/python3

""" A module that generates and stores various results of different
coarse-graining algorithms for different lattice models. The point is
that when a tensor is requested, the module checks whether it already is
stored on the hard drive, and returns it if it is. If not it generates it,
stores it on the hard drive and returns it.
"""

import numpy as np
import toolbox
import initialtensors
import os
import argparse
from tensorstorer import write_tensor_file, read_tensor_file
from timer import Timer
from matplotlib import pyplot
from TNR import tnr_step
from scon import scon
from pathfinder import PathFinder
from custom_parser import parse_argv

filename = os.path.basename(__file__)
global_timer = Timer()


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
# Functions for getting different tensors. These are the user interface.

def get_general(prefix, generator, pars, **kwargs):
    """ A general getter function that either gets the asked-for data
    from a file or generates it with the given generator function.  """
    pars = get_pars(pars, **kwargs)
    id_pars, pars = get_id_pars_and_set_default_pars(pars)
    try:
        result = read_tensor_file(prefix=prefix, pars=id_pars,
                                  filename=filename)
    except RuntimeError:
        result = generator(pars, id_pars)
    return result

def get_tensor(pars=None, infotime=True, **kwargs):
    generator = lambda p, i: generate_tensor(p, i, infotime=infotime)[0:2]
    T, log_fact = get_general("tensor", generator, pars, **kwargs)
    return T, log_fact

def get_normalized_tensor(pars=None, infotime=True, **kwargs):
    generator = generate_normalized_tensor  
    T = get_general("tensor_normalized", generator, pars, **kwargs)
    return T

def get_gauges(pars=None, infotime=True, **kwargs):
    kwargs["return_gauges"] = True
    generator = lambda p, i: generate_tensor(p, i, infotime=infotime)[-1]
    gauges = get_general("gauges", generator, pars, **kwargs)
    return gauges

def get_pieces(pars=None, infotime=True, **kwargs):
    kwargs["return_pieces"] = True
    generator = lambda p, i: generate_tensor(p, i, infotime=infotime)[2]
    pieces = get_general("pieces", generator, pars, **kwargs)
    return pieces


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
# Functions for modifying the given parameters to the needed form and
# sorting extra parameters from the ones that are important for
# identifying the tensors.

def get_pars(pars, **kwargs):
    if pars is None:
        return kwargs
    else:
        new_pars = pars.copy()
        new_pars.update(kwargs)
        return new_pars


# Parameters that need to be always given and will be used for
# identifying files.
global_mandatory_id_pars = {"dtype", "iter_count",
                            "initial2x2", "initial4x4", "symmetry_tensors",
                            "model"}

# Parameters that need to be always given, depend on the model and will
# be used for identifying files.
model_id_pars = {}
model_id_pars["ising"] = {"J", "H", "beta"}
model_id_pars["potts3"] = {"J", "beta"}

# Parameters that need to be always given, depend on the algorithm and
# will be used for identifying files.
algorithm_mandatory_id_pars = {}
algorithm_mandatory_id_pars["tnr"] = {"chis_tnr", "chis_trg", "opt_eps_conv",
                                      "horz_refl", "opt_max_iter",
                                      "opt_iters_tens"}
algorithm_mandatory_id_pars["trg"] = {"chis", "J", "H"}

# Parameters that may be given, depend on the algorithm and will be used
# for identifying files. If not given, the default (the second element
# in the tuple) will be used.
algorithm_optional_id_pars = {}
algorithm_optional_id_pars["tnr"] = {("A_chis", None),
                                     ("A_eps", 0),
                                     ("opt_eps_chi", 0),
                                     ("fix_gauges", False),
                                     ("reuse_initial", False)}
algorithm_optional_id_pars["trg"] = {("eps", 0)}

# Parameters that may be given and will NOT be used for identifying
# files. If not given, the default (the second element in the tuple)
# will be used.
optional_other_pars = {("save_errors", False),
                       ("print_errors", 0),
                       ("return_gauges", False),
                       ("return_pieces", False),
                       ("save_fit_plot", False)}

def get_id_pars_and_set_default_pars(pars):
    """ Make a copy of pars and populate with defaults as needed. Also
    copy from pars to id_pars the parameters by which different tensors
    should be identified, also using defaults for some of the values as
    needed.
    """
    new_pars = pars.copy()
    id_pars = {}
    
    mandatory_id_pars = set()
    optional_id_pars = set()
    # The following are necessary regardless of algorithm and model.
    model_name = pars["model"].strip().lower()
    mandatory_id_pars |= global_mandatory_id_pars.copy()
    mandatory_id_pars |= model_id_pars[model_name]
    if pars["iter_count"] > 0:
        algorithm_name = pars["algorithm"].strip().lower()
        mandatory_id_pars.add("algorithm")
        mandatory_id_pars |= algorithm_mandatory_id_pars[algorithm_name]
        optional_id_pars |= algorithm_optional_id_pars[algorithm_name]

    for k in mandatory_id_pars:
        if k in pars:
            id_pars[k] = pars[k]
        else:
            raise RuntimeError("The required parameter %s was not given."%k)
    for t in optional_id_pars:
        k = t[0]
        d = t[1]
        id_pars[k] = pars.get(k, d)
    for t in optional_other_pars:
        new_pars.setdefault(*t)
    return id_pars, new_pars


# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
# Functions for generating tensors.

def generate_first_tensor(pars):
    T = initialtensors.get_initial_tensor(pars)
    log_fact = 0
    gauges = {}
    pieces = {}
    if pars["initial4x4"]:
        # Construct G_vh
        dim = T.shape[0]
        try:
            qim = T.qhape[0]
        except TypeError:
            qim = None
        eye = type(T).eye(dim=dim, qim=qim)
        u = scon((eye, eye, eye, eye), ([-1,-5], [-2,-6], [-3,-7], [-4,-9]))
        swap = u.transpose((0,1,2,3,7,6,5,4))
        swap = swap.join_indices([0,1,2,3], [4,5,6,7], dirs=[1,1])
        gauges["G_vh"] = swap

        # Construct G_hv
        dim = T.shape[1]
        try:
            qim = T.qhape[1]
        except TypeError:
            qim = None
        eye = type(T).eye(dim=dim, qim=qim)
        u = scon((eye, eye, eye, eye), ([-1,-5], [-2,-6], [-3,-7], [-4,-9]))
        swap = u.transpose((0,1,2,3,7,6,5,4))
        swap = swap.join_indices([0,1,2,3], [4,5,6,7], dirs=[1,1])
        gauges["G_hv"] = swap

        # Contract T
        T = toolbox.contract2x2(T)
        T = toolbox.contract2x2(T)
    elif pars["initial2x2"]:
        # Construct G_vh
        dim = T.shape[0]
        try:
            qim = T.qhape[0]
        except TypeError:
            qim = None
        eye = type(T).eye(dim=dim, qim=qim)
        u = scon((eye, eye), ([-1,-3], [-2,-4]))
        swap = u.transpose((0,1,3,2))
        swap = swap.join_indices([0,1], [2,3], dirs=[1,1])
        gauges["G_vh"] = swap
        
        # Construct G_hv
        dim = T.shape[1]
        try:
            qim = T.qhape[1]
        except TypeError:
            qim = None
        eye = type(T).eye(dim=dim, qim=qim)
        u = scon((eye, eye), ([-1,-3], [-2,-4]))
        swap = u.transpose((0,1,3,2))
        swap = swap.join_indices([0,1], [2,3], dirs=[1,1])
        gauges["G_hv"] = swap

        # Contract T
        T = toolbox.contract2x2(T)
    return T, log_fact, pieces, gauges


def generate_next_tensor(pars):
    algo_name = pars["algorithm"].strip().lower()
    # Get the tensor from the previous step.
    T, log_fact = get_tensor(pars, iter_count=pars["iter_count"]-1,
                             infotime=False)
    print('\n / Coarse-graining, iter_count = #%i: / '%(pars["iter_count"]))
    if algo_name == "tnr":
        gauges = {}
        pieces = {}
        if pars["horz_refl"]:
            gauges = get_gauges(pars, iter_count=pars["iter_count"]-1,
                                infotime=False)
        if pars["reuse_initial"] or pars["fix_gauges"]:
            pieces = get_pieces(pars, iter_count=pars["iter_count"]-1,
                                infotime=False)
        tnr_result = tnr_step(T, pars=pars, gauges=gauges, pieces=pieces,
                              log_fact=log_fact)
        T, log_fact = tnr_result[0:2]
        if pars["return_pieces"]:
            pieces = tnr_result[2]
        if pars["return_gauges"]:
            gauges = tnr_result[-1]
    elif algo_name == "trg":
        pieces = None
        gauges = None
        T, log_fact = trg_step(T, pars=pars, log_fact=log_fact)
    return T, log_fact, pieces, gauges


def generate_tensor(pars, id_pars, infotime=True):
    if infotime:
        # - Infoprint and start timer -
        print("\n" + ("="*70) + "\n")
        print("Generating coarse-grained tensor with the following "
              "parameters:")
        for k,v in sorted(pars.items()):
            print("%s = %s"%(k, v))
        global_timer.start()

    if pars["iter_count"] == 0:
        T, log_fact, pieces, gauges = generate_first_tensor(pars)
    else:
        algo_name = pars["algorithm"].strip().lower()
        T, log_fact, pieces, gauges = generate_next_tensor(pars)
        # Save to file(s)
        pather = PathFinder(filename, id_pars) 
        write_tensor_file(data=(T, log_fact), prefix="tensor", pars=id_pars,
                          pather=pather)

        if algo_name == "tnr" and pars["return_pieces"]:
            write_tensor_file(data=pieces, prefix="pieces", pars=id_pars,
                              pather=pather)
        
        if algo_name == "tnr" and pars["return_gauges"]:
            write_tensor_file(data=gauges, prefix="gauges", pars=id_pars,
                              pather=pather)

    if infotime:
        print("\nDone generating the coarse-grained tensor.")
        global_timer.print_elapsed()
        global_timer.stop()
        print()

    return_value = (T, log_fact)
    if "algorithm" in pars and pars["algorithm"].strip().lower() == "tnr":
        if pars["return_pieces"]:
            return_value += (pieces,)
        if pars["return_gauges"]:
            return_value += (gauges,)
    return return_value


def generate_normalized_tensor(pars, id_pars):
    # - Infoprint and start timer -
    print("\n" + ("="*70) + "\n")
    print("Generating the normalized, coarse-grained tensor with the "
          "following parameters:")
    for k,v in sorted(pars.items()):
        print("%s = %s"%(k, v))
    global_timer.start()

    algo_name = pars["algorithm"].strip().lower()
    # Number of tensors to use to fix the normalization
    n = max(8, pars["iter_count"] + 4)
    # Number of tensors from the beginning to discard
    n_discard = max(min(pars["iter_count"]-3, 3), 0)
    tensors_and_log_facts = []
    for i in range(n+1):
        T, log_fact = get_tensor(pars=pars, iter_count=i, infotime=False)
        tensors_and_log_facts.append((T, log_fact))
    tensors, log_facts = zip(*tensors_and_log_facts)
    Zs = np.array([scon(T, [1,2,1,2]).norm() for T in tensors])
    log_Zs = np.log(Zs)
    log_Zs += np.array(log_facts)

    if algo_name == "tnr":
        Ns = np.array([2*4**i for i in range(n+1)])
    elif algo_name == "trg":
        Ns = np.array([2*2**i for i in range(n+1)])
    if pars["initial4x4"]:
        Ns *= 16
    elif pars["initial2x2"]:
        Ns *= 4
    A, B = np.polyfit(Ns[pars["n_discard"]:], log_Zs[pars["n_discard"]:], 1)
    tensors = [T / np.exp(N*A - log_fact)
               for T, N, log_fact in zip(tensors, Ns, log_facts)]

    if pars["print_errors"]:
        print("Fit when normalizing Ts: %.3e * N + %.3e"%(A,B))

    if pars["save_fit_plot"]:
        pyplot.plot(Ns, log_Zs, marker='*', linestyle='')
        pyplot.plot(Ns, A*Ns+B)
        pather = PathFinder(filename, id_pars, ignore_pars=['iter_count'])
        path = pather.generate_path("Normalization_fit", extension='.pdf')
        os.makedirs(os.path.dirname(path), exist_ok=True)
        pyplot.savefig(path)
        pyplot.clf()

    for i, T in enumerate(tensors):
        write_tensor_file(data=T, prefix="tensor_normalized", pars=id_pars,
                          filename=filename, iter_count=i)

    print("Returning normalized tensor.")
    global_timer.print_elapsed()
    global_timer.stop()
    return tensors[pars["iter_count"]]



==> anc/python3_src/tensors/abeliantensor.py <==
import numpy as np
import collections
import itertools
import heapq
import warnings
from functools import reduce
import operator
from copy import deepcopy
from tensors.tensorcommon import TensorCommon

def generate_binary_deferer(op_func):
    def deferer(self, B, *args, **kwargs):
        return type(self).defer_binary_elementwise(self, B, op_func, *args,
                                                   **kwargs)
    return deferer

def generate_unary_deferer(op_func):
    def deferer(self, *args, **kwargs):
        return type(self).defer_unary_elementwise(self, op_func, *args,
                                                  **kwargs)
    return deferer


class AbelianTensor(TensorCommon):
    """ A class for symmetry preserving tensors capabable of handling
    all abelian symmetry groups. Meant to be subclassed to implement
    specific symmetries, which can typically be done by simply fixing
    the qodulus (see below) of the class.
    
    Every AbelianTensor has the following attributes:

    shape: A list of dims, one dim per leg. Every dim is a list of
    integerers that are the dimensions of the different quantum number
    blocks along that leg.

    qhape: A list of qims, one qim per leg. Every qim is a list of
    unique integers that are the quantum numbers (qnums) of that leg.
    The quantum numbers are in one-to-one correspondence with the
    elements of the dims, so that qhape[i][j] and shape[i][j] are the
    qnum and dimension of the same block.

    dirs: A list of integers -1 or 1, one for each leg. 1 means that the
    corresponding leg is outgoing, -1 means incoming. 

    qodulus: An integer or None. If an integer, then all arithmetic on
    the quantum numbers is done modulo qodulus. If None then arithmetic
    on qnums is just usual integer arithmetic.

    sects: A dict of numpy arrays, with combinations of quantum numbers
    as keys. Every key must a tuple of quantum numbers, one for each
    leg, and each one of them being from the qim of that leg. The value
    of the dict at this key is the block (or "sector" or "sect")
    corresponding to these quantum numbers. If the tensor is invariant
    under a symmetry (see invar) then only certain blocks are allowed to
    be set, but even in such a cause not all allowed blocks must be set.
    For the treatement of unset blocks see defval.

    dtype: A numpy dtype, that is the dtype of all the sects.

    defval: The default value that the tensor has everywhere outside the
    blocks set in sects. If the tensor is a scalar with no legs then its
    value is its defval and it has no blocks. Note that many of the
    methods - such as dot and svd - require defval == 0 (and assert
    this). The main use of defval != 0 is to be able to handle tensors
    of boolean values that arise in comparisons.

    charge: An integer such that if invar is True then all the blocks
    set in sects must have keys k such that sum_i k[i]*dirs[i] % qodulus
    == charge.

    invar: A boolean. If True, then the tensor is invariant under the
    symmetry determined by qodulus, in the sense described in the
    definition of charge. If False, this condition is ignored and any
    block can be set. Note that as with defval, many methods require the
    tensor to be invariant and invar == False is mainly meant for
    handling vectors of singular values and eigenvalues. If invar ==
    True then defval must be 0, unless the tensor is a scalar of charge
    0.

    Note that many of these rules are not constantly checked for and can
    be broken by the user. In such cases behavior of the class is not
    quaranteed. The method check_consistency can be used to check that
    the tensor conforms to this definition.

    """

    def __init__(self, shape, qhape=None, qodulus=None, sects=None, dirs=None,
                 dtype=np.float_, defval=0, charge=0, invar=True):
        """ Although qhape is a keyword argument to conform
        to the interface of the Tensor class, it must in fact be set.
        dirs defaults to [1,1,...,1], sects defaults to {}.
        """
        assert(qhape is not None)
        if dirs is None:
            dirs = [1]*len(shape)
            warnings.warn("In __init__, dirs was not given and is thus "
                         "generated to be [[1,...,1], ..., [1,...,1]].")
        shape = list(map(list, shape))
        qhape = list(map(list, qhape))
        if qodulus is not None:
            charge %= qodulus
            qhape = [[q % qodulus for q in qim] for qim in qhape]
        assert(type(self).check_qhape_shape_match(qhape, shape))
        assert(len(shape) == len(dirs))
        if invar and charge != 0:
            assert(defval == 0)
        if sects is None:
            sects = {}

        self.defval = defval
        self.invar = invar
        self.charge = charge
        self.shape = list(map(list, shape))
        self.dirs = dirs
        self.dtype = dtype
        self.qhape = qhape
        self.qodulus = qodulus
        self.sects = sects


    copy = deepcopy
    __copy__ = copy


    def view(self):
        """ A view is otherwise independent but identical to the
        original, but its sects points to the same numpy arrays as the
        sects of the original. In other words changing a whole block is ok,
        but modifying a block in place modifies the original as well.
        """
        view = self.empty_like()
        # Note that this is a shallow copy.
        view.sects = self.sects.copy()
        return view


    def diag(self):
        """ Diag either maps a square matrix to a vector of its
        diagonals or a vector to diagonal square matrix.

        If the input is a vector (which may be non-invariant) with
        qhape=[qim], shape=[dim] and dir=[d], then the output is an
        invariant matrix with qhape=[qim,qim], shape=[dim,dim] and
        dirs[d,-d].

        If the input is a matrix it should be invariant and square in
        the sense that its two indices are compatible, i.e. could be
        contracted with each other. If self.dirs[d,d] then the latter is
        flipped and a warning is raised. The output is then a
        non-invariant vector with dirs=[d].
        """
        assert(len(self.shape) == 1 or len(self.shape) == 2)
        if len(self.shape) == 1:
            dim = self.shape[0]
            qim = self.qhape[0]
            shape = [dim, dim]
            qhape = [qim, qim]
            d = self.dirs[0]
            dirs = [d,-d]
            sects = {}
            for k,v in self.sects.items():
                new_k = (k[0], k[0])
                sects[new_k] = np.diag(v)
            res = type(self)(shape, qhape=qhape, qodulus=self.qodulus,
                             sects=sects, dirs=dirs, dtype=self.dtype)
            return res
        else:
            assert(self.invar)
            assert(self.compatible_indices(self, 0, 1))
            d = self.dirs[0]
            if self.dirs[1] + d != 0:
                warnings.warn("Automatically flipping dir 1 in diag.",
                              stacklevel=2)
                self = self.flip_dir(1)
            dim = self.shape[0]
            qim = self.qhape[0]
            shape = [dim]
            qhape = [qim]
            dirs = [d]
            sects = {}
            for qnum in qim:
                try:
                    diag_block = self[(qnum, qnum)]
                    sects[(qnum,)] = np.diag(diag_block)
                except KeyError:
                    # The diagonal block was not found, so we move on.
                    pass
            res = type(self)(shape, qhape=qhape, qodulus=self.qodulus,
                             sects=sects, dtype=self.dtype, dirs=dirs,
                             invar=False)
            return res


    @classmethod
    def eye(cls, dim, qim=None, qodulus=None, dtype=np.float_):
        """ Outputs an identity tensor of shape=[dim,dim],
        qhape=[qim,qim] and dirs[1,-1].
        """
        assert(cls.check_qim_dim_match(qim, dim))
        dim = list(dim)
        qim = list(qim)
        sects = {}
        for i, qnum in enumerate(qim):
            sects[qnum, qnum] = np.eye(dim[i], dtype=dtype)
        shape = [dim, dim]
        qhape = [qim, qim]
        dirs = [1,-1]
        res = cls(shape, qhape=qhape, qodulus=qodulus, sects=sects, dirs=dirs,
                  dtype=dtype)
        return res

        
    @classmethod
    def initialize_with(cls, numpy_func, shape, *args,
                        qhape=None, qodulus=None, dirs=None, invar=True,
                        charge=0, **kwargs):
        """ initialize_with will be called with different numpy_funcs to
        create initializer functions such as zeros and random. It sets
        all the valid blocks of the new tensor to
        numpy_func(block_shape, *args, **kwargs).
        """
        shape = list(map(list, shape))
        qhape = list(map(list, qhape))
        if qodulus is not None:
            charge %= qodulus
            qhape = [[q % qodulus for q in qim] for qim in qhape]
        assert(cls.check_qhape_shape_match(qhape, shape))
        assert(len(dirs) == len(shape))

        # We use a fancy way of passing optional arguments to __init__
        # to avoid setting defaults in two places.
        opt_args = {"qhape": qhape, "qodulus": qodulus, "charge": charge,
                    "invar": invar, "dirs": dirs}
        try:
            opt_args["dtype"] = kwargs["dtype"]
        except KeyError:
            pass
        res = cls(shape, **opt_args)

        dimcombs = itertools.product(*tuple(shape))
        qimcombs = itertools.product(*tuple(qhape))
        if shape:
            for qcomb, dcomb in zip(qimcombs, dimcombs):
                if res.is_valid_key(qcomb):
                    res[tuple(qcomb)] = numpy_func(dcomb, *args, **kwargs)
        else:
            if res.charge == 0:
                res.defval = numpy_func((), *args, **kwargs)
        return res


    def empty_like(self):
        """ Initializes a tensor that is like a copy of self, but with
        an empty sects.
        """
        res = type(self)(self.shape.copy(), qhape=self.qhape.copy(),
                         qodulus=self.qodulus, dtype=self.dtype,
                         defval=self.defval, invar=self.invar,
                         charge=self.charge, dirs=self.dirs.copy())
        return res



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Methods for slicing, setting and getting elements

    def fill(self, value):
        self.defval = value
        for v in self.sects.values():
            v.fill(value)

    def __getitem__(self, k):
        """ If self[k] is called, then first self.sects[k] is checked.
        If the key is not found, we check if the k still is a valid key
        for this tensor. If yes, a block full of defval is created, set
        to be self[k] and returned. If not, a KeyError is raised, with
        message describing what went wrong.
        """
        try:
            return self.sects.__getitem__(k)
        except KeyError:
            if not isinstance(k, tuple) or not len(k) == len(self.qhape):
                raise KeyError("Malformed block key: %s"%str(k))
            if self.is_valid_key(k):
                # Even though the requested block was not found it's a
                # valid block, so we create it.
                try:
                    block = self.defblock(k)
                except ValueError:
                    raise KeyError("Requested block has non-existent quantum "
                                   "numbers.")
                self[k] = block
                return block
            else:
                raise KeyError("Requested a block forbidden by symmetry: %s"
                               % str(k))

    def value(self):
        """ For a scalar tensor, return the scalar. """
        if self.shape:
            raise ValueError("value called on a non-scalar tensor.")
        else:
            return self.defval

    def __setitem__(self, key, value):
        return self.sects.__setitem__(key, value)

    def __delitem__(self, key):
        return self.sects.__delitem__(key)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Operator methods

    def __repr__(self):
        r = ("%r(%r, qhape=%r, qodulus=%r, sects=%r, dtype=% rdefval=%r, "
             "invar=%r, charge=%r, dirs=%r"%(
                 type(self), self.shape, self.qhape, self.qodulus, self.sects,
                 self.dtype, self.defval, self.invar, self.charge, self.dirs))
        return r

    def __str__(self, *args, **kwargs):
        r = ("%s object:\n"
             "shape = %s,\n"
             "qhape = %s, qodulus = %s, charge = %s\n"
             "dirs = %s,\n"
             "defval = %s, invar = %s, dtype = %s\n"
             "blocks:")%(str(type(self)), self.shape,
                           self.qhape, self.qodulus, self.charge, 
                           self.dirs,
                           self.defval, self.invar, self.dtype)
        for k,v in self.sects.items():
            r += "\n%s:\n%s"%(k,v)
        return r

    __add__ = generate_binary_deferer(operator.add)
    __sub__ = generate_binary_deferer(operator.sub)
    __mul__ = generate_binary_deferer(operator.mul)
    __truediv__ = generate_binary_deferer(operator.truediv)
    __floordiv__ = generate_binary_deferer(operator.floordiv)
    __mod__ = generate_binary_deferer(operator.mod)
    __divmod__ = generate_binary_deferer(divmod)
    __pow__ = generate_binary_deferer(pow)
    __lshift__ = generate_binary_deferer(operator.lshift)
    __rshift__ = generate_binary_deferer(operator.rshift)
    __and__ = generate_binary_deferer(operator.and_)
    __xor__ = generate_binary_deferer(operator.xor)
    __or__ = generate_binary_deferer(operator.or_)

    def arg_swapper(op):
        def res(a,b, *args, **kwargs):
            return op(b,a, *args, **kwargs)
        return res

    __radd__ = generate_binary_deferer(arg_swapper(operator.add))
    __rsub__ = generate_binary_deferer(arg_swapper(operator.sub))
    __rmul__ = generate_binary_deferer(arg_swapper(operator.mul))
    __rtruediv__ = generate_binary_deferer(arg_swapper(operator.truediv))
    __rfloordiv__ = generate_binary_deferer(arg_swapper(operator.floordiv))
    __rmod__ = generate_binary_deferer(arg_swapper(operator.mod))
    __rdivmod__ = generate_binary_deferer(arg_swapper(divmod))
    __rpow__ = generate_binary_deferer(arg_swapper(pow))
    __rlshift__ = generate_binary_deferer(arg_swapper(operator.lshift))
    __rrshift__ = generate_binary_deferer(arg_swapper(operator.rshift))
    __rand__ = generate_binary_deferer(arg_swapper(operator.and_))
    __rxor__ = generate_binary_deferer(arg_swapper(operator.xor))
    __ror__ = generate_binary_deferer(arg_swapper(operator.or_))

    __eq__ = generate_binary_deferer(operator.eq)
    __ne__ = generate_binary_deferer(operator.ne)
    __lt__ = generate_binary_deferer(operator.lt)
    __le__ = generate_binary_deferer(operator.le)
    __gt__ = generate_binary_deferer(operator.gt)
    __ge__ = generate_binary_deferer(operator.ge)

    __neg__ = generate_unary_deferer(operator.neg)
    __pos__ = generate_unary_deferer(operator.pos)
    __abs__ = generate_unary_deferer(abs)
    __invert__ = generate_unary_deferer(operator.invert)

    def conj(self):
        """ Conjugation complex conjugates, flips the directions of
        all the indices and flips the sign of the charge.
        """
        res = self.defer_unary_elementwise(np.conj)
        res.dirs = list(map(operator.neg, res.dirs))
        res.charge = -res.charge
        if self.qodulus is not None:
            res.charge %= res.qodulus
        return res


    def astype(self, dtype, casting='unsafe', copy=True):
        if not np.can_cast(self.dtype, dtype, casting=casting):
            raise ValueError("Cannot cast {} into {} with casting={}.".
                             format(self.dtype, dtype, casting))
        if copy:
            res = self.copy()
        else:
            res = self
        res.dtype = dtype
        for k, v in res.sects.items():
            res[k] = v.astype(dtype, casting=casting, subok=True, copy=False)
        return res


    conjugate = conj
    sqrt = generate_unary_deferer(np.sqrt)
    sign = generate_unary_deferer(np.sign)
    log = generate_unary_deferer(np.log)
    exp = generate_unary_deferer(np.exp)
    abs = __abs__


    def defer_unary_elementwise(self, op_func, *args, **kwargs):
        """ Produces a new tensor that is like self, but all the blocks
        v have been acted on with op_func(v, *args, **kwargs), as has
        the defval. If defval ends up being mapped to something non-zero
        then the resulting tensor is not invariant and is flagged as
        such.

        This method can be used to create basic element-wise unary
        operations on tensors, such as negation and element-wise
        absolute value.
        """
        res = self.empty_like()
        res.defval = op_func(self.defval, *args, **kwargs)
        if res.defval != 0:
            res.invar = False
        for k,v in self.sects.items():
            res_block = op_func(v, *args, **kwargs)
            res.sects[k] = res_block
        return res


    def defer_binary_elementwise(self, B, op_func, *args, **kwargs):
        """ If both self and B are AbelianTensors, then their blocks and
        defvals are operated on pair-wise with op_func(_, _, *args,
        **kwargs). The two tensors should in this case be of the same
        form: same qnums, dims, etc. If not, either warnings or errors
        are raised, depending on whether the operation can still be
        carried out meaningfully.
        
        If B is not an AbelianTensor then all the blocks and
        the defval of self are operated on with op_func(_, B, *args,
        **kwargs).

        The operation is never in-place, but always a new tensor. The
        new tensor is like self in its attributes, but may be
        non-invariant if its defval ends up being non-zero.

        This method can be used to create element-wise binary operations
        on tensors, such as basic arithmetic and comparisons.
        """
        try:
            res_dtype = np.result_type(self.dtype, B.dtype)
        except AttributeError:
            res_dtype = np.result_type(self.dtype, B)
        res = self.empty_like()
        res.dtype = res_dtype
        if isinstance(B, AbelianTensor):
            # self and B should be of the same form or one should be a
            # scalar. They should also have the same qodulus.
            assert(type(self).check_form_match(tensor1=self, tensor2=B)
                    or not self.shape or not B.shape)
            assert(self.qodulus == B.qodulus)
            # They may have different charges and dirs, but this
            # generates a warning.
            if self.charge != B.charge and self.shape:
                warnings.warn("Binary operation called on non-scalar tensors "
                              "with differing charges (%i and %i)."
                              %(self.charge, B.charge), stacklevel=3)
            relative_dirs = tuple(map(operator.mul, self.dirs, B.dirs))
            for i, d in enumerate(relative_dirs):
                if d != 1:
                    warnings.warn("Automatically flipping dir %i in binary "
                                  "operation."%i, stacklevel=3)
                    B = B.flip_dir(i)

            # Checks are done, move on to operating.
            res.defval = op_func(self.defval, B.defval, *args, **kwargs)
            all_keys = set().union(self.sects, B.sects)
            for k in all_keys:
                # Use B[k] and self[k], but default to defval if key not
                # found.
                a = self.sects.get(k, self.defval)
                b = B.sects.get(k, B.defval)
                res_block = op_func(a, b, *args, **kwargs)
                res.sects[k] = res_block
        else:
            res.defval = op_func(self.defval, B, *args, **kwargs)
            for k,v in self.sects.items():
                res_block = op_func(v, B, *args, **kwargs)
                res.sects[k] = res_block
        if (res.shape or res.charge) and res.defval != 0:
            res.invar = False
        return res


    def any(self):
        """ Check whether any of the elements of the tensor are True.
        """
        for v in self.sects.values():
            if np.any(v):
                return True
        if self.is_full():
            return False
        else:
            return np.any(self.defval)


    def all(self):
        """ Check whether all of the elements of the tensor are True.
        """
        for v in self.sects.values():
            if not np.all(v):
                return False
        if self.is_full():
            return True
        else:
            return np.all(self.defval)


    def allclose(self, B, rtol=1e-05, atol=1e-08):
        """ Check whether all of the elements of the tensors are close
        to each other. See numpy.allclose for explanations of the
        tolerance arguments.
        """
        # self and B should be of the same form and have the same
        # qodulus.
        assert(type(self).check_form_match(tensor1=self, tensor2=B))
        assert(self.qodulus == B.qodulus)
        # They may have different dirs, but this generates a warning.
        relative_dirs = tuple(map(operator.mul, self.dirs, B.dirs))
        for i, d in enumerate(relative_dirs):
            if d != 1:
                warnings.warn("Automatically flipping dir %i in binary "
                              "operation."%i, stacklevel=3)
                B = B.flip_dir(i)

        # Form checks done, move on to comparing blocks.
        all_keys = set().union(self.sects, B.sects)
        for k in all_keys:
            a = self.sects.get(k, self.defval)
            b = B.sects.get(k, B.defval)
            if not np.allclose(a,b):
                return False
        if self.is_full():
            return True
        else:
            return np.allclose(self.defval, B.defval)


    def max(self):
        if 0 in type(self).flatten_shape(self.shape):
            raise ValueError("zero-size array has no maximum")
        if not self.shape:
            return self.defval
        # If not all blocks are set, then the tensor has an element of
        # defval somewhere.
        m = -np.inf if self.is_full() else self.defval
        for v in self.sects.values():
            try:
                n = np.max(v)
            except ValueError:
                # This block was zero-size.
                n = m
            m = max(m, n)
        return m


    def min(self):
        if 0 in type(self).flatten_shape(self.shape):
            raise ValueError("zero-size array has no maximum")
        if not self.shape:
            return self.defval
        # If not all blocks are set, then the tensor has an element of
        # defval somewhere.
        m = np.inf if self.is_full() else self.defval
        for v in self.sects.values():
            try:
                n = np.min(v)
            except ValueError:
                # This block was zero-size.
                n = m
            m = min(m, n)
        return m


    def average(self):
        s = self.sum()
        flat_shape = self.flatten_shape(self.shape)
        num_of_elements = reduce(operator.mul, flat_shape, 1)
        average = s/num_of_elements
        return average


    def real(self):
        res = self.defer_unary_elementwise(np.real)
        res.dtype = np.float_
        return res


    def imag(self):
        res = self.defer_unary_elementwise(np.imag)
        res.dtype = np.float_
        return res


    def sum(self):
        if self.shape:
            if self.defval:
                raise NotImplementedError("Sum of defval != 0 not "
                                          "implemented.")
            s = 0
            for v in self.sects.values():
                s += np.sum(v)
        else:
            s = self.defval
        return s


    def __len__(self):
        """ This works as for numpy arrays: len returns the total
        dimension of the first leg.
        """
        return self.flatten_dim(self.shape[0])


    def __bool__(self):
        if self.shape:
            raise ValueError("The truth value of a tensor with more than one "
                             "element is ambiguous. Use a.any() or a.all()")
        else:
            return bool(self.defval)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # To and from normal numpy arrays

    def to_ndarray(self):
        """ Returns a corresponding numpy array. The order of the blocks
        in the result is such that along every index the blocks are
        organized according to rising qnum.
        
        Note that this means that the end result changes if the
        directions of some of the legs are flipped before calling
        to_ndarray(). Thus if for example trace or dot is called on the
        resulting numpy array, the result may be different than for the
        AbelianTensor if the contraction requires flipping directions.
        Similarly taking for example traces and diags along axes that
        were not compatible in the AbelianTensor is a perfectly valid
        thing to do for the ndarray, and gives different results.
        
        All these concerns can be avoided by making sure that one only
        calls on the ndarray operations that would have been valid on
        the AbelianTensor without flipping any directions.
        """
        ndshape = type(self).flatten_shape(self.shape)
        res = np.full(ndshape, self.defval, dtype=self.dtype)
        if 0 in ndshape:
            return res
        shp, qhp = type(self).sorted_shape_qhape(tensor=self)
        # ranges is like shape, but every number d is replaced by a
        # tuple (a,a+d) where a is the sum of all the previous entries
        # in the same dim.
        ranges = []
        for dim in shp:
            prv = dim[0]
            r = [(0, prv)]
            for d in dim[1:]:
                nxt = prv + d
                r.append((prv, nxt))
                prv = nxt
            ranges.append(r)
        for k, v in self.sects.items():
            slc = ()
            for i, qnum in enumerate(k):
                r = ranges[i][qhp[i].index(qnum)]
                slc += (slice(r[0], r[1]),)
            res[slc] = v
        return res


    @classmethod
    def from_ndarray(cls, a, shape=None, qhape=None, dirs=None, qodulus=None,
                     invar=True, charge=0):
        """ Takes an ndarray a, and maps it to a corresponding
        AbelianTensor of the form given in the other arguments. Although
        shape and qhape are keyword arguments to maintain a common
        interface with Tensor, they are not optional. The blocks are
        read in the same order as they are written in to_ndarray, i.e.
        rising qnum along every leg. Note hence that the ordering of the
        qnums in the qhape given has no effect.
        """
        if dirs is None:
            warnings.warn("In from_ndarray, dirs was not given and is thus "
                         "generated to be [1,...,1].")
            dirs = [1]*len(shape)
        is_bool = a.dtype == np.bool_
        invar = invar and not is_bool
        shape, qhape = cls.sorted_shape_qhape(shape=shape, qhape=qhape,
                                              qodulus=qodulus)
        res = cls(shape, qhape=qhape, qodulus=qodulus, dtype=a.dtype,
                  invar=invar, charge=charge, dirs=dirs)
        if not a.shape:
            res.defval = a
            return res
        # ranges is like shape, but every number d is replaced by a
        # tuple (a,a+d) where a is the sum of all the previous entries
        # in the same dim.
        ranges = []
        for dim in res.shape:
            prv = dim[0]
            r = [(0, prv)]
            for d in dim[1:]:
                nxt = prv + d
                r.append((prv, nxt))
                prv = nxt
            ranges.append(r)
        for k in itertools.product(*res.qhape):
            if res.is_valid_key(k):
                slc = ()
                for i, qnum in enumerate(k):
                    r = ranges[i][res.qhape[i].index(qnum)]
                    slc += (slice(r[0], r[1]),)
                block = a[slc]
                res.sects[k] = block
        return res



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    def is_valid_key(self, key):
        """ Returns true if self.invar is not True or key is a key for a
        valid block allowed by symmetry. Otherwise False.
        """
        if not self.invar:
            return True
        if len(key) != len(self.qhape):
            return False
        key = map(operator.mul, self.dirs, key)
        s = sum(key)
        if self.qodulus is not None:
            s %= self.qodulus
        return s == self.charge


    def compatible_indices(self, other, i, j):
        """ Returns True if leg i of self may be contracted with leg j
        of other, False otherwise. Flipping of indices is allowed (but
        not done, this is only a check).
        """
        s_d = self.dirs[i]
        s_dim = self.shape[i] 
        s_qim = self.qhape[i]
        o_d = other.dirs[j]
        o_dim = other.shape[j] 
        o_qim = [-1 * s_d * o_d * q for q in other.qhape[j]]
        if other.qodulus is not None:
            o_qim = [q % other.qodulus for q in o_qim]
        o_qimdim = set(zip(o_qim, o_dim))
        s_qimdim = set(zip(s_qim, s_dim))
        res = o_qimdim == s_qimdim
        return res
    

    def flip_dir(self, axis):
        """ Flips the direction of the given axis of self. The operation
        is not in-place, but a view is returned. The quantum numbers
        along given axis are also negated accordingly.
        """
        res = self.empty_like()
        res.dirs[axis] *= -1
        if self.qodulus is None:
            qod_func = lambda q: q
        else:
            qod_func = lambda q: q % self.qodulus
        res.qhape[axis] = [qod_func(-q) for q in res.qhape[axis]]
        keys = set(self.sects.keys())
        while keys:
            k = keys.pop()
            kf = list(k)
            kf[axis] = qod_func(-kf[axis])
            kf = tuple(kf)
            vf = self[k]
            if kf in keys:
                v = self[kf]
                keys.discard(kf)
                res[k] = v
            res[kf] = vf
        return res


    def expand_dims(self, axis, direction=1):
        """ Returns a view of self that has an additional leg at the
        position axis. This leg has only one qnum, 0, and dimension 1.
        The direction of the new leg is a keyword argument 'direction'
        that defaults to 1.
        """
        res = self.empty_like()
        res.shape.insert(axis, [1])
        res.qhape.insert(axis, [0])
        res.dirs.insert(axis, direction)
        if self.shape:
            for k,v in self.sects.items():
                new_k = list(k)
                new_k.insert(axis, 0)
                res[tuple(new_k)] = np.expand_dims(v, axis)
        elif res.charge == 0:
            res[(0,)] = np.array((res.defval,), dtype=res.dtype)
            res.defval = 0
        return res


    @staticmethod
    def sorted_shape_qhape(tensor=None, shape=None, qhape=None, qodulus=[]):
        """ Sort shape and qhape according to ascending qnum along every
        leg. Used by to_ and from_ndarray.
        """
        shape = tensor.shape if shape is None else shape
        qhape = tensor.qhape if qhape is None else qhape
        qodulus = tensor.qodulus if qodulus == [] else qodulus
        sorted_qhp = []
        sorted_shp = []
        for qim, dim in zip(qhape, shape):
            qim, dim = zip(*sorted(zip(qim,dim)))
            sorted_qhp.append(qim)
            sorted_shp.append(dim)
        return sorted_shp, sorted_qhp


    def defblock(self, key):
        """ Returns an ndarray of the size of the block self[key],
        filled with self.defval.  This works regardless of whether
        self[key] is set or not and whether the block is allowed by
        symmetry.
        """
        block_shape = []
        for i,qnum in enumerate(key):
            block_shape.append(self.shape[i][self.qhape[i].index(qnum)])
        block = np.full(block_shape, self.defval, dtype=self.dtype)
        return block


    def is_full(self):
        """ Returns True if the elements in self.sects cover all the
        elements in self.
        """
        elements_in_sects = sum(map(operator.attrgetter("size"),
                                    self.sects.values()))
        elements_in_total = reduce(operator.mul,
                                   type(self).flatten_shape(self.shape),
                                   1)
        res = elements_in_sects >= elements_in_total
        return res


    def check_consistency(self):
        """ Checks that self conforms to the defition given in the
        documentation of the class. If yes, returns True, otherwise
        raises an assertion error.  This method is meant to be used by
        the user (probably for debugging) and is not called anywhere in
        the class.
        """
        try:
            assert(len(self.shape) == len(self.qhape) == len(self.dirs))
            # Qnums must be unique within a qim and correspond
            # one-to-one with dimensions in dim.
            assert(all((len(dim) == len(qim) == len(set(qim))
                   for dim,qim in zip(self.shape, self.qhape))))
            assert(all(d == 1 or d == -1 for d in self.dirs))
            if self.qodulus is not None:
                assert(all(q == q % self.qodulus for q in sum(self.qhape, [])))
            # Check that every sect has a valid key and the correct
            # shape and dtype.
            for k,v in self.sects.items():
                assert(v.dtype == self.dtype)
                assert(self.is_valid_key(k))
                block_shp_real = v.shape
                qnum_inds = tuple(self.qhape[i].index(qnum)
                                  for i, qnum in enumerate(k))
                block_shp_claimed = tuple([self.shape[i][j]
                                          for i, j in enumerate(qnum_inds)])
                assert(block_shp_claimed == block_shp_real)
            # Other checks.
            if self.invar and (self.charge != 0 or self.shape):
                assert(self.defval == 0)
        except:
            raise
        return True

    
    @classmethod
    def check_qim_dim_match(cls, qim, dim):
        """ Check that the given qim and dim match, i.e. are valid for
        the same leg.
        """
        return len(qim) == len(dim)

    @classmethod
    def check_qhape_shape_match(cls, qhape, shape):
        """ Check that the given qhape and shape match, i.e. are valid
        for the same tensor.
        """
        return all(cls.check_qim_dim_match(qim, dim)
                   for qim,dim in zip(qhape,shape))

    @classmethod
    def check_form_match(cls, tensor1=None, tensor2=None,
                         qhape1=None, shape1=None, dirs1=None,
                         qhape2=None, shape2=None, dirs2=None,
                         qodulus=None):
        """ Check that the given two tensors have the same form in the
        sense that if their legs are all flipped to point in the same
        direction then both tensors have the same qnums for the same
        indices and with the same dimensions. In stead of giving two
        tensors, sets of qhapes, shapes and dirs and a qodulus can also
        be given.
        """
        if tensor1 is not None:
            qhape1 = tensor1.qhape
            shape1 = tensor1.shape
            dirs1 = tensor1.dirs
        if tensor2 is not None:
            qhape2 = tensor2.qhape
            shape2 = tensor2.shape
            dirs2 = tensor2.dirs
        if not (len(qhape1) == len(qhape2) == len(shape1) == len(shape2)
                == len(dirs1) == len(dirs2)):
            return False
        for d1, qim1, dim1, d2, qim2, dim2 in zip(dirs1, qhape1, shape1,
                                                  dirs2, qhape2, shape2):
            # This is almost like compatible_indices, but for the
            # missing minus sign when building o_qim.
            qim2 = [d1 * d2 * q for q in qim2]
            if qodulus is not None:
                qim2 = [q % qodulus for q in qim2]
            qimdim1 = set(zip(qim1, dim1))
            qimdim2 = set(zip(qim2, dim2))
            if not qimdim1 == qimdim2:
                return False
        return True

    @classmethod
    def find_trunc_dim(cls, S, S_sects, minusabs_next_els, dims,
                       chis=None, eps=0, break_degenerate=False,
                       degeneracy_eps=1e-6, norm_type="frobenius"):
        # First, find what chi will be.
        S = -np.sort(-np.abs(S))
        if norm_type=="frobenius":
            S = S**2
            eps = eps**2
        elif norm_type=="trace":
            pass
        else:
            raise ValueError("Unknown norm_type {}".format(norm_type))
        sum_all = np.sum(S)
        if sum_all != 0:
            for chi in chis:
                if not break_degenerate:
                    # Make sure that we don't break degenerate singular
                    # values by including one but not the other.
                    while 0 < chi < len(S):
                        last_eig_in = S[chi-1]
                        last_eig_out = S[chi]
                        rel_diff = np.abs(last_eig_in-last_eig_out)/last_eig_in
                        if rel_diff < degeneracy_eps:
                            chi -= 1
                        else:
                            break
                sum_disc = sum(S[chi:])
                rel_err = sum_disc/sum_all
                if rel_err <= eps:
                    break
            if norm_type=="frobenius":
                rel_err = np.sqrt(rel_err)
        else:
            rel_err = 0
            chi = min(chis)
        # Find out which eigenvalues to keep.
        dim_sum = 0
        while(dim_sum < chi):
            # index_to_add is the index of the block which has
            # the largest eigenvalue that is not yet
            # included in truncation.
            try:
                minusabs_el_to_add, key = heapq.heappop(minusabs_next_els)
            except IndexError:
                # All the dimensions are fully included.
                break
            dims[key] += 1
            this_key_els = S_sects[key][0]
            if dims[key] < len(this_key_els):
                next_el = this_key_els[dims[key]]
                heapq.heappush(minusabs_next_els, (-np.abs(next_el), key))
            dim_sum += 1
        return chi, dims, rel_err

        


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def join_indices(self, *inds, dirs=None,
                     return_transposed_shape_data=False):
        """ Joins indices together in the spirit of reshape. inds is
        either a iterable of indices, in which case they are joined, or
        a iterable of iterables of indices, in which case the indices
        listed in each element of inds will be joined.
        
        Before any joining is done the indices are transposed so that
        for every batch of indices to be joined the first remains in
        place and the others are moved to be after in the order given.
        The order in which the batches are given does not matter.
        
        dirs are the directions of the new indices, defaults to
        [1,...,1]. If a batch of indices to be joined consists of only
        one index, its direction will be flipped to be as in dirs.
        
        If return_transposed_shape_data is True, then the shape, qhape
        and dirs (in this order) of the tensor after transposing but
        before reshaping are returned as well.
        
        The method does not modify the original tensor.
        """
        # Format index_batches to be a list of lists of indices.
        if isinstance(inds[0], collections.Iterable):
            index_batches = list(map(list, inds))
        else:
            index_batches = [list(inds)]
        # Remove empty batches.
        index_batches = [b for b in index_batches if len(b)>0]

        if dirs is None:
            warnings.warn("In join_indices, dirs was not given and is thus "
                         "generated to be [1,...,1].")
            dirs = [1]*len(index_batches)
        else:
            if not isinstance(dirs, collections.Iterable):
                dirs = [dirs]
            assert(len(dirs) == len(index_batches))

        if not index_batches:
            # Nothing to be done. However, join_indices should always
            # return an array independent of the original, so we take a
            # view.
            if return_transposed_shape_data:
                return (self.view(), self.shape.copy(), self.qhape.copy(),
                        self.dirs.copy())
            else:
                return self.view()

        # Group dirs together with index_batches so that they get sorted
        # together.
        index_batches_with_dirs = [b + [d] for b,d in zip(index_batches, dirs)]

        # Create the permutation for transposing the tensor. At the same
        # time transpose and sort index_batches.
        joined = set(sum(index_batches, []))
        not_joined = [[i] for i in range(len(self.shape)) if i not in joined]
        all_batches = not_joined + index_batches_with_dirs
        all_batches.sort(key=operator.itemgetter(0))
        # The a[:-1] conditional statement leaves out the dirs when
        # creating the permutation.
        p = sum((a[:-1] if len(a)>1 else a for a in all_batches), [])
        index_batches_with_dirs = [b for b in all_batches if len(b) > 1]
        dirs = [b[-1] for b in index_batches_with_dirs]
        index_batches = [b[:-1] for b in index_batches_with_dirs]
        index_batches = [list(map(p.index, b)) for b in index_batches]
        res = self.transpose(p)

        if return_transposed_shape_data:
            transposed_shape = res.shape.copy()
            transposed_qhape = res.qhape.copy()
            transposed_dirs = res.dirs.copy()

        # Flip the dirs on single indices in index_batches and remove
        # those batches from the list.
        for i,b in reversed(tuple(enumerate(index_batches))):
            if len(b) == 1:
                if res.dirs[b[0]] != dirs[i]:
                    res = res.flip_dir(b[0])
                del(dirs[i])
                del(index_batches[i])

        if not index_batches:
            # If no indices are left, there is no need to join anything.
            if return_transposed_shape_data:
                return res, transposed_shape, transposed_qhape, transposed_dirs
            else:
                return res
        
        # Find out the remaining, new indices after the joining.
        cumulant = 0
        new_inds = []
        for b in index_batches:
            new_inds.append(b[0] - cumulant)
            cumulant += len(b) - 1

        # Reverse index_batches and dirs for the future so that we first
        # process the indices at the end.
        index_batches.reverse()
        dirs.reverse()

        # For every non-zero block in res, reshape the block and add it
        # to the right key in new_sects. However, every item in
        # new_sects will consist of several blocks that need to be
        # concatenated. Because of this, new_sects[k] is a list of
        # lists [k_part1, k_part2, ..., k_partn, reshaped_block],
        # where k_parts are the qnums of the indices that were joined.
        # Thus by later sorting these lists we get them in the right
        # order for concatenation.
        new_sects = {}
        if res.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % res.qodulus
        # Go through every valid index in stead of every key in sects,
        # because blocks of zeros may be concatenated with other blocks.
        valid_ks = (qcomb for qcomb in itertools.product(*res.qhape)
                    if res.is_valid_key(qcomb))
        del_slcs = [slice(b[1], b[-1]+1) for b in index_batches]
        get_slcs = [slice(b[0], b[-1]+1) for b in index_batches]
        dir_batches = [[res.dirs[i] for i in batch] for batch in index_batches]
        for k in valid_ks:
            v = res[k]
            new_k = list(k)
            new_shp = list(v.shape)
            k_parts = []
            for b, dir_b, dir_new, del_slc, get_slc in\
                    zip(index_batches, dir_batches, dirs, del_slcs, get_slcs):
                k_part = k[get_slc]
                k_parts.append(k_part)
                k_part = map(operator.mul, k_part, dir_b)
                new_qnum = qod_func(sum(k_part) * dir_new)
                new_k[b[0]] = new_qnum
                del(new_k[del_slc])
                new_shp[b[0]] = reduce(operator.mul, v.shape[get_slc])
                del(new_shp[del_slc])
            k_parts.reverse()
            new_k = tuple(new_k)
            l = new_sects.setdefault(new_k, [])
            l.append(k_parts + [v.reshape(new_shp)])

        # Concatenator is a helper function that recursively
        # concatenates the pieces together. It is called once for every
        # index in a batch.
        def concatenator(l, i=0):
            if i == len(l[0])-2:
                l = [el[-1] for el in l]
            else:
                l = [tuple(g)
                     for k,g in itertools.groupby(l, operator.itemgetter(i))]
                l = tuple(map(lambda k: concatenator(k, i=i+1), l))
            return np.concatenate(l, new_inds[i])

        for k,v in new_sects.items():
            # These are the new blocks, just need to concatenate.
            v.sort()
            new_sects[k] = concatenator(v)
        res.sects = new_sects

        # Compute the new shape, qhape and dir.
        for new_d, batch in zip(dirs, index_batches):
            product_of_tuple = lambda l: reduce(operator.mul, l)
            cart_prod_of_dims = itertools.product(*tuple(res.shape[i]
                                                         for i in batch))
            new_dim = list(map(product_of_tuple, cart_prod_of_dims))

            qhps = ([q * res.dirs[i] for q in res.qhape[i]] for i in batch)
            cartesian_product_of_qims = itertools.product(*tuple(qhps))
            new_qim = map(sum, cartesian_product_of_qims)
            new_qim = (q*new_d for q in new_qim)
            new_qim = list(map(qod_func, new_qim))

            # Still need to concatenate.
            # Sort by new_qim.
            if new_qim:
                new_qim, new_dim = zip(*sorted(zip(new_qim, new_dim)))
                new_qim, new_dim = list(new_qim), list(new_dim)
                n = 0
                q = new_qim[n]
                i = 1
                while i < len(new_qim):
                    if new_qim[i] == q:
                        new_dim[n] += new_dim[i]
                        del(new_qim[i])
                        del(new_dim[i])
                    else:
                        n = i
                        q = new_qim[n]
                        i +=1 

            res.shape[batch[0]] = new_dim
            del res.shape[batch[1] : batch[0] + len(batch)]
            res.qhape[batch[0]] = new_qim
            del res.qhape[batch[1] : batch[0] + len(batch)]
            res.dirs[batch[0]] = new_d
            del res.dirs[batch[1] : batch[0] + len(batch)]

        if return_transposed_shape_data:
            return res, transposed_shape, transposed_qhape, transposed_dirs
        else:
            return res


    def split_indices(self, indices, dims, qims=None, dirs=None):
        """ Splits indices in the spirit of reshape. Indices is an
        iterable of indices to be split. Dims is an iterable of
        iterables such that dims[i]=dim_batch is an iterable of lists of
        dimensions, each list giving the dimensions along a new index
        that will come out of splitting indices[i]. qims correspondingly
        gives the qims of the new indices, and dirs gives the new
        directions.

        An example clarifies:
        Suppose self has shape [dim1, dim2, dim3, dim4], qhape [qim1,
        qim2, qim3, qim4] and dirs [d1,d2,d3,d4]. Suppose then that
        indices = [1,3], dims = [[dimA, dimB], [dimC, dimD]], qims =
        [[qimA, qimB], [qimC, qimD]] and dirs = [[dA, dB] [dC, dD]].
        Then the resulting tensor will have shape [dim1, dimA, dimB,
        dim3, dimC, dimD], qhape [qim1, qimA, qimB, qim3, qimC, qimD]
        and dirs [d1, dA, dB, d3, dC, dD].  All this assuming that that dims
        and qims are such that joining qimA and qimB gives qim2, etc.

        In stead of a list of indices a single index may be given.
        Correspondingly dims, qims and dirs should then have one level
        of depth less as well.

        split_indices never modifies the original tensor.
        """
        # Formatting the input so that indices is a list and dim_batches
        # and dim_batches are lists of lists.
        if isinstance(indices, collections.Iterable):
            assert(len(indices) == len(dims) == len(qims))
            indices = list(indices)
            dim_batches = list(map(list, dims))
            qim_batches = list(map(list, qims))
            if dirs is None:
                warnings.warn("In split_indices, dirs was not given and is "
                             "thus generated to be full of ones.")
                dir_batches = list(map(lambda dim: [1]*len(dim), dims))
            else:
                dir_batches = dirs
        else:
            indices = [indices]
            dim_batches = [list(dims)]
            qim_batches = [list(qims)]
            if dirs is None:
                warnings.warn("In split_indices, dirs was not given and is "
                             "thus generated to be [[1,...,1]].")
                dir_batches = [[1]*len(dims)]
            else:
                dir_batches = [dirs]

        if not indices:
            return self.view()

        # Reverse sort according to indices, so that we always handle
        # the last index first. This way when removing elements from
        # different iterables we always remove from the end and don't
        # mess up the indexing.
        indices, dim_batches, qim_batches, dir_batches =\
               zip(*sorted(zip(indices, dim_batches, qim_batches, dir_batches),
                            reverse=True))

        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        # Step one: Build split_data. It will be a dictionary with keys
        # (ind, qnum), so that
        # split_data[ind, qnum] = [(qcomb1, dcomb1, dcum1),
        #                          (qcomb2, dcomb2, dcum2),
        #                          ... ]
        # Each of these tuples 1,2, ... will correspond to a new block
        # in the split tensor.  Every qcomb is a tuple of quantum
        # numbers, one for each new index coming out of ind, such that
        # their combination is qnum.  Every dcomb is a tuple of
        # corresponding dimensions. Every dcum is a tuple of two numbers
        # (a,b) such that when slicing a block of self, the slice along
        # ind to that gets the block in question in dcum[0]:dcum[1].
        split_data = {}
        for ind, dims, qims, dir_batch in zip(indices, dim_batches,
                                              qim_batches, dir_batches):
            # Find combinations of qims that give the right qnum
            dimcombs = itertools.product(*dims)
            qimcombs = itertools.product(*qims)
            for qcomb, dcomb in zip(qimcombs, dimcombs):
                qcomb_flipped = tuple(map(operator.mul, qcomb, dir_batch))
                qnum = qod_func(sum(qcomb_flipped)*self.dirs[ind])
                if self.qodulus is not None:
                    qnum %= self.qodulus
                if qnum in self.qhape[ind]:
                    try:
                        split_data[ind, qnum].add((qcomb, dcomb))
                    except KeyError:
                        split_data[ind, qnum] = {(qcomb, dcomb)}

        # Sort split_data items and add dcums.
        for k,v in split_data.items():
            v = sorted(v)
            cumulant = 0
            for i, el in enumerate(v):
                prod = reduce(operator.mul, el[1])
                v[i] += ((cumulant, cumulant + prod),)
                cumulant += prod
            split_data[k] = v

        # Step two: Use split_data to do the splitting.
        new_sects = {}
        for k,v in self.sects.items():
            # For every block v that is to be split, we need the
            # corresponding splitting data for every index that is being
            # split.
            datas = map(lambda i: split_data[i, k[i]], indices) 
            # We then take the cartesian product of these datas over the
            # indices being split. That is, every member of the product
            # corresponds to one of the indices.
            for p in itertools.product(*datas):
                # p is a tuple of lists, one list for each ind, where
                # each list consists of three tuples: a qcomb, a dcomb
                # and a cumdim. For each p there will be a block in the
                # new tensor.
                #
                # Build the key for the new block, the slice that gets
                # the new block from v, and the shape that the new block
                # shall be reshaped to.
                s = slice(None)
                slc = [s]*len(self.shape)
                new_key = list(k)
                block_shape = list(v.shape)
                for i, t in enumerate(p):
                    qcomb = t[0]
                    dcomb = t[1]
                    cumdim = t[2]
                    new_key[indices[i]:indices[i]+1] = qcomb
                    block_shape[indices[i]:indices[i]+1] = dcomb
                    slc[indices[i]] = slice(cumdim[0], cumdim[1])
                new_key = tuple(new_key)
                # Blam!
                new_sects[new_key] = v[slc].reshape(block_shape)
        res = self.empty_like()
        res.sects = new_sects

        # Create the new shape, qhape and dirs.
        for ind, dim_b, qim_b, dir_b in zip(indices, dim_batches, qim_batches,
                                            dir_batches):
            res.shape[ind:ind+1] = dim_b
            res.qhape[ind:ind+1] = qim_b
            res.dirs[ind:ind+1] = dir_b

        return res


    def swapaxes(self, i, j):
        """ Swaps two legs, returns a view. """
        res = self.empty_like()
        keys = set(self.sects.keys())
        while keys:
            k = keys.pop()
            kt = list(k)
            kt[i], kt[j] = kt[j], kt[i]
            kt = tuple(kt)
            keys.discard(kt)
            v = self[k].swapaxes(i,j)
            try:
                vt = self[kt].swapaxes(i,j)
                res[k], res[kt] = vt, v
            except KeyError:
                res[kt] = v
        res.shape[i], res.shape[j] = res.shape[j], res.shape[i]
        res.qhape[i], res.qhape[j] = res.qhape[j], res.qhape[i]
        res.dirs[i], res.dirs[j] = res.dirs[j], res.dirs[i]
        return res


    def transpose(self, p=(1,0)):
        """ Transposes legs of self, returns a view. """
        res = self.empty_like()
        for k,v in self.sects.items():
            kt = tuple(map(k.__getitem__, p))
            res.sects[kt] = v.transpose(p)
        res.shape = list(map(self.shape.__getitem__, p))
        res.qhape = list(map(self.qhape.__getitem__, p))
        res.dirs = list(map(self.dirs.__getitem__, p))
        return res


    def trace(self, axis1=0, axis2=1):
        """ Takes a trace of self over axis1 and axis2. This differs
        from the usual trace in the sense that it is more like
        connecting the two legs and contracting. This means that if the
        legs axis1 and axis2 don't have the same dim and qim the
        function will raise an error. If the dirs don't match (both are
        1 or both are -1) then one of them is flipped and a warning is
        raised.

        Note that the diagonal consists always of blocks with the same
        qnum on axis1 and axis2 (once dirs are opposite). This means
        that the trace of an invariant charge != 0 tensor is always a
        zero-tensor.
        """
        assert(self.compatible_indices(self, axis1, axis2))
        if axis1 < axis2:
            axis1, axis2 = axis2, axis1
        if self.dirs[axis1] + self.dirs[axis2] != 0:
            warnings.warn("Automatically flipping dir %i in trace."%axis1,
                          stacklevel=2)
            self = self.flip_dir(axis1)
        res = self.empty_like()
        del(res.shape[axis1])
        del(res.shape[axis2])
        del(res.qhape[axis1])
        del(res.qhape[axis2])
        del(res.dirs[axis1])
        del(res.dirs[axis2])

        # We could avoid looping over the whole dictionary by
        # constructing the cartesiand product of all the qims but not
        # qhape[axis2], and then infering what the qnum on axis2 should
        # be. I suspect that this would be slower, but I haven't tried.
        for k,v in self.sects.items():
            qnum = k[axis1] - k[axis2]
            if self.qodulus is not None:
                qnum %= self.qodulus
            if qnum == 0:
                new_k = tuple(i for j,i in enumerate(k)
                              if j != axis1 and j != axis2)
                if new_k in res.sects:
                    res[new_k] += v.trace(axis1=axis1, axis2=axis2)
                else:
                    res[new_k] = v.trace(axis1=axis1, axis2=axis2)
        if not res.shape:
            # The result is a scalar.
            try:
                res.defval = res[()]
                res.sects = {}
            except KeyError:
                # There was no () block, so the tensor is 0 by symmetry.
                pass
        return res


    def multiply_diag(self, diag_vect, axis, direction="r"):
        """ The result of multiply_diag is the same as
        self.dot(diag_vect.diag(), (axis, 0)) if direction = "right" or
        "r" (the diagonal matrix comes from the right) or
        self.dot(diag_vect.diag(), (axis, 1)) if direction = "left" or
        "l"
        """
        assert(diag_vect.qodulus == self.qodulus)
        assert(diag_vect.charge == 0)
        assert(len(diag_vect.shape) == 1)
        assert(direction in {"r", "l", "left", "right"})

        res = self.empty_like()
        if axis < 0:
            axis = len(self.shape) + axis
        right = direction == "r" or direction == "right"

        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        # Flip axes as needed.
        if ((right and self.dirs[axis] != -diag_vect.dirs[0]) or
                (not right and self.dirs[axis] != diag_vect.dirs[0])):
            warnings.warn("Automatically flipping dir 0 of diag_vect in "
                          "multiply_diag.",
                          stacklevel=2)
            diag_vect = diag_vect.flip_dir(0)

        for k,v in self.sects.items():
            q_sum = k[axis]
            k_new = list(k)
            k_new[axis] = q_sum
            k_new = tuple(k_new)
            v = np.swapaxes(v, -1, axis)
            v = v * diag_vect[(q_sum,)]
            v = np.swapaxes(v, -1, axis)
            res[k_new] = v

        res.qhape[axis] = [qod_func(q + diag_vect.charge)
                            for q in diag_vect.qhape[0]]
        res.charge = qod_func(self.charge + diag_vect.charge)
        return res


    def matrix_dot(self, other):
        """ Takes the dot product of two tensors of rank < 3. If self or
        other is a matrix, it must be invariant and have defval == 0.
        """
        assert(self.qodulus == other.qodulus)

        # The following essentially a massive case statement on whether
        # self and other are scalar, vectors or matrices. Unwieldly, but
        # efficient and clear.
        if not self.shape and not other.shape:
            return self*other
        else:
            res_dtype = np.result_type(self.dtype, other.dtype)
            if self.qodulus is None:
                qod_func = lambda x: x
            else:
                qod_func = lambda x: x % self.qodulus
            res_charge = qod_func(self.charge + other.charge)
            res_invar = self.invar and other.invar

            # Vector times vector
            if len(self.shape) == 1 and len(other.shape) == 1:
                assert(self.compatible_indices(other, 0, 0))
                if self.dirs[0] + other.dirs[0] != 0:
                    warnings.warn("Automatically flipping dir 0 of other in "
                                  "dot.")
                    other = other.flip_dir(0)
                res = 0
                for qnum in self.qhape[0]:
                    try:
                        a = self[(qnum,)]
                        b = other[(qnum,)]
                    except KeyError:
                        continue
                    prod = np.dot(a,b)
                    if prod:
                        res += np.dot(a,b)
                res = type(self)([], qhape=[], qodulus=self.qodulus, sects={},
                                 defval=res, dirs=[], dtype=res_dtype,
                                 charge=res_charge, invar=res_invar)
            else:
                res_sects = {}

                # Vector times matrix
                if len(self.shape) == 1:
                    assert(other.invar)
                    assert(other.defval == 0)
                    assert(self.compatible_indices(other, 0, 0))
                    if self.dirs[0] + other.dirs[0] != 0:
                        warnings.warn("Automatically flipping dir 0 of self "
                                      "in dot.")
                        self = self.flip_dir(0)
                    res_shape = [other.shape[1]]
                    res_qhape = [other.qhape[1]]
                    res_dirs = [other.dirs[1]]
                    flux = -other.dirs[0] * other.dirs[1]
                    for sum_qnum in self.qhape[0]:
                        b_qnum = qod_func(sum_qnum*flux +
                                          other.dirs[1]*other.charge)
                        try:
                            a = self[(sum_qnum,)]
                            b = other[(sum_qnum, b_qnum)]
                            res_sects[(b_qnum,)] = np.dot(a,b)
                        except KeyError:
                            # One of the blocks was zero so the resulting
                            # block will be zero.
                            continue

                # Matrix times vector
                elif len(other.shape) == 1:
                    assert(self.invar)
                    assert(self.defval == 0)
                    assert(self.compatible_indices(other, 1, 0))
                    if self.dirs[1] + other.dirs[0] != 0:
                        warnings.warn("Automatically flipping dir 0 of other "
                                      "in dot.")
                        other = other.flip_dir(0)
                    res_shape = [self.shape[0]]
                    res_qhape = [self.qhape[0]]
                    res_dirs = [self.dirs[0]]
                    flux = -self.dirs[0] * self.dirs[1]
                    for sum_qnum in self.qhape[1]:
                        a_qnum = qod_func(sum_qnum*flux +
                                          self.dirs[0]*self.charge)
                        try:
                            a = self[(a_qnum, sum_qnum)]
                            b = other[(sum_qnum,)]
                            res_sects[(a_qnum,)] = np.dot(a,b)
                        except KeyError:
                            # One of the blocks was zero so the resulting
                            # block will be zero.
                            continue

                # Matrix times matrix
                else:
                    assert(self.invar and other.invar)
                    assert(self.defval == other.defval == 0)
                    assert(self.compatible_indices(other, 1, 0))
                    if self.dirs[1] + other.dirs[0] != 0:
                        warnings.warn("Automatically flipping dir 0 of other "
                                      "in dot.")
                        other = other.flip_dir(0)
                    res_shape = [self.shape[0], other.shape[1]]
                    res_qhape = [self.qhape[0], other.qhape[1]]
                    res_dirs = [self.dirs[0], other.dirs[1]]
                    a_flux = -self.dirs[0] * self.dirs[1]
                    b_flux = -other.dirs[0] * other.dirs[1]
                    for sum_qnum in self.qhape[1]:
                        a_qnum = qod_func(sum_qnum*a_flux +
                                          self.dirs[0]*self.charge)
                        b_qnum = qod_func(sum_qnum*b_flux +
                                          other.dirs[1]*other.charge)
                        try:
                            a = self[a_qnum, sum_qnum]
                            b = other[sum_qnum, b_qnum]
                            res_sects[a_qnum, b_qnum] = np.dot(a,b)
                        except KeyError:
                            # One of the blocks was zero so the resulting
                            # block will be zero.
                            continue
                res = type(self)(res_shape, qhape=res_qhape,
                                 qodulus=self.qodulus, sects=res_sects,
                                 dtype=res_dtype, dirs=res_dirs,
                                 charge=res_charge, invar=res_invar)
        return res


    def matrix_eig(self, chis=None, eps=0, print_errors=0, hermitian=False,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   norm_type="frobenius"):
        """ Find eigenvalues and eigenvectors of a matrix. The input
        must have defval == 0, invar == True, charge == 0 and must be
        square in the sense that the dimensions must have the same qim
        and dim and opposing dirs.

        If hermitian is True the matrix is assumed to be hermitian.

        Truncation works like for SVD.

        The output is in the form S, U, where S is a non-invariant
        vector of eigenvalues and U is a matrix that has its columns the
        eigenvectors. Both have the same dim and qim as self.
        """
        chis = self.matrix_decomp_format_chis(chis, eps)
        np_func = np.linalg.eigh if hermitian else np.linalg.eig
        assert(self.defval == 0)
        assert(self.invar)
        assert(self.charge == 0)
        assert(self.dirs[0] + self.dirs[1] == 0)
        assert(set(zip(self.qhape[0], self.shape[0])) ==
               set(zip(self.qhape[1], self.shape[1])))
        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        S_dtype = np.float_ if hermitian else np.complex_
        U_dtype = self.dtype if hermitian else np.complex_

        eigdecomps = {}
        dims = {}
        minusabs_next_eigs = []
        all_eigs = []
        for k,v in self.sects.items():
            if 0 not in v.shape:
                s, u = np_func(v)
                order = np.argsort(-np.abs(s))
                s = s[order]
                u = u[:,order]
                s = s.astype(S_dtype)
                u = u.astype(U_dtype)
                eigdecomp = (s, u)
            else:
                shp = v.shape
                m = min(shp)
                u = np.empty((shp[0], m), dtype=U_dtype)
                s = np.empty((m,), dtype=S_dtype)
                eigdecomp = (u, s)
            eigdecomps[k] = eigdecomp
            dims[k] = 0
            all_eigs.append(s)
            if 0 not in s.shape:
                heapq.heappush(minusabs_next_eigs, (-np.abs(s[0]), k))
        try:
            all_eigs = np.concatenate(all_eigs)
        except ValueError:
            # all_eigs == []
            all_eigs = np.array((0,))
        
        # Truncate, if truncation dimensions are given.
        chi, dims, rel_err = type(self).find_trunc_dim(
            all_eigs, eigdecomps, minusabs_next_eigs, dims,
            chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, norm_type=norm_type)

        if print_errors > 0:
            print('Relative truncation error in eig: '
                  '%.3e' % rel_err)

        # Truncate each block and create the dim for the new index.
        new_dim = []
        new_qim = []
        eigdecomps = {k:v for k,v in eigdecomps.items() if dims[k] > 0}
        for k,v in eigdecomps.items():
            d = dims[k]
            if d>0:
                new_dim.append(d)
                new_qim.append(k[0])
                eigdecomps[k] = (v[0][:d], v[1][:,:d])
            else:
                del(eigdecomps[k])

        # Initialize U, S.
        d = self.dirs[0]
        S = type(self)([new_dim], qhape=[new_qim], dirs=[d],
                       qodulus=self.qodulus, dtype=S_dtype, invar=False,
                       charge=0)
        U = type(self)([self.shape[0], new_dim],
                       qhape=[self.qhape[0], new_qim],
                       dirs=[d,-d],
                       qodulus=self.qodulus, dtype=U_dtype,
                       charge=0)

        # Set the blocks of U, S and V.
        for k,v in eigdecomps.items():
            S[(k[0],)] = v[0]
            k_U = (k[0], k[0])
            U[k_U] = v[1]

        return S, U, rel_err


    def matrix_svd(self, chis=None, eps=0, print_errors=0,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   norm_type="frobenius"):
        """ SVD a matrix. The matrix must have invar == True and defval
        == 0.

        The optional argument chis is a list of bond dimensions. The SVD
        is truncated to one of these dimensions chi, meaning that only
        chi largest singular values are kept. If chis is a single
        integer (either within a singleton list or just as a bare
        integer) this dimension is used. If no eps==0, the largest value
        in chis is used. Otherwise the smallest chi in chis is used,
        such that the relative error made in the truncation is smaller
        than eps.

        An exception to the above is degenerate singular values. By
        default truncation is never done so that some singular values
        are included while others of the same value are left out. If
        this is about to happen chi is decreased so that none of the
        degenerate singular values is included. This default behavior
        can be changed with the keyword argument break_degenerate=True.
        The default threshold for when singular values are considered
        degenerate is 1e-6. This can be changed with the keyword
        argument degeneracy_eps.

        If print_errors > 0 truncation error is printed.

        norm_type specifies the norm used to measure the error. This
        defaults to "frobenius". The other option is "trace", for trace
        norm.

        The method returns the tuple U, S, V, rel_err, where S is a
        non-invariant vector and U and V are unitary matrices. They are
        such that U.diag(S).V = self, where the equality is appromixate
        if there is truncation. U and S have always charge 0, but V has
        the same charge as self. U has dirs [d,-d] where d =
        self.dirs[0], but V has the same dirs as self. rel_err is the
        relative Frobenius norm error caused by the truncation.
        """
        chis = self.matrix_decomp_format_chis(chis, eps)
        assert(self.defval == 0)
        assert(self.invar)
        if self.qodulus is None:
            qod_func = lambda x: x
        else:
            qod_func = lambda x: x % self.qodulus

        svds = {}
        dims = {}
        minus_next_sings = []
        all_sings = []
        for k,v in self.sects.items():
            if 0 not in v.shape:
                u, s, v = np.linalg.svd(v, full_matrices=False)
            else:
                shp = v.shape
                m = min(shp)
                u = np.empty((shp[0], m), dtype=self.dtype)
                s = np.empty((m,), dtype=np.float_)
                v = np.empty((m, shp[1]), dtype=self.dtype)
            svd = (s, u, v)
            svds[k] = svd
            dims[k] = 0
            sings = svd[0]
            all_sings.append(sings)
            if 0 not in sings.shape:
                heapq.heappush(minus_next_sings, (-sings[0], k))
        try:
            all_sings = np.concatenate(all_sings)
        except ValueError:
            # all_sings == []
            all_sings = np.array((0,))
        
        # Truncate, if truncation dimensions are given.
        chi, dims, rel_err = type(self).find_trunc_dim(
            all_sings, svds, minus_next_sings, dims,
            chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, norm_type=norm_type)

        if print_errors > 0:
            print('Relative truncation error in SVD: %.3e' % rel_err)

        # Truncate each block and create the dim for the new index.
        new_dim = []
        new_qim = []
        svds = {k:v for k,v in svds.items() if dims[k] > 0}
        for k,v in svds.items():
            d = dims[k]
            if d>0:
                new_dim.append(d)
                new_qim.append(k[0])
                svds[k] = (v[0][:d], v[1][:,:d], v[2][:d,:])
            else:
                del(svds[k])

        # Initialize U, S, V.
        d = self.dirs[0]
        U = type(self)([self.shape[0], new_dim],
                       qhape=[self.qhape[0], new_qim],
                       dirs=[d,-d],
                       qodulus=self.qodulus, dtype=self.dtype,
                       charge=0)
        S = type(self)([new_dim], qhape=[new_qim], dirs=[d],
                       qodulus=self.qodulus, dtype=np.float_, invar=False,
                       charge=0)
        V = type(self)([new_dim, self.shape[1]],
                       qhape=[new_qim, self.qhape[1]],
                       dirs=[d, self.dirs[1]],
                       qodulus=self.qodulus, dtype=self.dtype,
                       charge=self.charge)

        # Set the blocks of U, S and V.
        for k,v in svds.items():
            k_U = (k[0], k[0])
            S[(k[0],)] = v[0]
            U[k_U] = v[1]
            V[k] = v[2]

        return U, S, V, rel_err



==> anc/python3_src/tensors/ndarray_svd.py <==
import numpy as np
import collections


def svd(T, a, b, chis=None, eps=0, print_errors=0,
        return_rel_err=False, break_degenerate=False, degeneracy_eps=1e-6):
    """ Reshapes the tensor T have indices a on one side and indices b
    on the other, SVDs it as a matrix and reshapes the parts back to the
    original form. a and b should be iterables of integers that number
    the indices of T. 

    The optional argument chis is a list of bond dimensions. The SVD is
    truncated to one of these dimensions chi, meaning that only chi
    largest singular values are kept. If chis is a single integer
    (either within a singleton list or just as a bare integer) this
    dimension is used. If no eps is given, the largest value in chis is
    used. Otherwise the smallest chi in chis is used, such that the
    relative error made in the truncation is smaller than eps.

    An exception to the above is degenerate singular values. By default
    truncation is never done so that some singular values are included
    while others of the same value are left out. If this is about to
    happen chi is decreased so that none of the degenerate singular
    values is included. This default behavior can be changed with the
    keyword argument break_degenerate=True. The default threshold for
    when singular values are considered degenerate is 1e-6. This can be
    changed with the keyword argument degeneracy_eps.

    If print_errors > 0 truncation errors are printed, with more
    information as print_errors increases through 1,2 and 3.

    By default the function returns the tuple (U,s,V), where in matrix
    terms U.diag(s).V = T, where the equality is appromixate if there is
    truncation. If return_rel_err = True a fourth value is returned,
    which is the ratio sum_of_discarded_singular_values /
    sum_of_all_singular_values.
    """

    # We want to deal with lists, not tuples or bare integers
    if isinstance(a, collections.Iterable):
        a = list(a)
    else:
        a = [a]
    if isinstance(b, collections.Iterable):
        b = list(b)
    else:
        b = [b]
    assert(len(a) + len(b) == len(T.shape))

    # Permute the indices of T to the right order
    perm = tuple(a+b)
    T_matrix = np.transpose(T, perm)
    # The lists shp_a and shp_b list the dimensions of the bonds in a and b
    shp = T_matrix.shape
    shp_a = shp[:len(a)]
    shp_b = shp[-len(b):]

    # Compute the dimensions of the the matrix that will be formed when
    # indices of a and b are joined together.
    dim_a = 1
    for s in shp_a:
        dim_a = dim_a * s
    dim_b = 1
    for s in shp_b:
        dim_b = dim_b * s
    # Create the matrix and SVD it.
    T_matrix = np.reshape(T_matrix, (dim_a, dim_b))
    U, s, V = np.linalg.svd(T_matrix, full_matrices=False)

    # Format the truncation parameters to canonical form.
    if chis is None:
        max_dim = min(dim_a, dim_b)
        if eps > 0:
            # Try all possible chis.
            chis = list(range(max_dim+1))
        else:
            chis = [max_dim]
    else:
        if isinstance(chis, collections.Iterable):
            chis = list(chis)
        else:
            chis = [chis]
        if eps == 0:
            chis = [max(chis)]
        else:
            chis = sorted(chis)

    # Truncate, if truncation dimensions are given.
    s_sq = s**2
    sum_all_sq = sum(s_sq)
    # Find the smallest chi for which the error is small enough.
    # If none is found, use the largest chi.
    for chi in chis:
        if not break_degenerate:
            # Make sure that we don't break degenerate singular
            # values by including one but not the other.
            while 0 < chi < len(s_sq):
                last_eig_in = s_sq[chi-1]
                last_eig_out = s_sq[chi]
                rel_diff = np.abs(last_eig_in-last_eig_out)/last_eig_in
                if rel_diff < degeneracy_eps:
                    chi -= 1
                else:
                    break
        sum_disc_sq = sum((s_sq)[chi:])
        if sum_all_sq != 0:
            rel_err_sq = sum_disc_sq/sum_all_sq
        else:
            rel_err_sq = 0
        if rel_err_sq <= eps**2:
            break
    # Truncate
    s = s[:chi]
    U = U[:,:chi]
    V = V[:chi,:]

    if print_errors > 0:
        print('----- Tensor SVD error -----')
        print('- Relative truncation error (Frobenius norm) from the '
              'singular values: %.3e' % np.sqrt(rel_err_sq))
        if print_errors > 3:
            print('- sum(|s^2_discarded|): %.3e' % sum_disc_sq)
            print('- sum(|s^2_all|): %.3e' % sum_all_sq)
        if print_errors > 2:
            # Reconstruct the original T_matrix with the truncated
            # U, s, V and print the error in the reconstruction. The
            # error is computed as the Frobenius norm so it should
            # match the ratio of the discarded eigenvalues printed
            # earlier.
            reco = np.einsum('ij,j->ij', U, s)
            reco = np.dot(reco, V)
            reco_err = np.linalg.norm(T_matrix-reco)
            normalization = np.linalg.norm(T_matrix)
            reco_rel_err = reco_err/normalization
            print('- Relative truncation error (Frobenius norm) from a '
                  'reconstruction: %.3e' % reco_rel_err)
        print('----------------------------')

    # Reshape U and V to tensors with shapes matching the shape of T and
    # return.
    U_tens = np.reshape(U, shp_a + (-1,))
    V_tens = np.reshape(V, (-1,) + shp_b)
    ret_val = U_tens, s, V_tens
    if return_rel_err:
        ret_val = ret_val + (np.sqrt(rel_err_sq),)
    return ret_val


def eig(T, a, b, chis=None, eps=0, print_errors=0, return_rel_err=False,
        hermitian=False, break_degenerate=False, degeneracy_eps=1e-6):
    """ Like svd, but for finding the eigenvalues and left eigenvectors.
    See the documentation of svd.

    The only notable differences are the keyword option hermitian (by
    default False), that specifies whether the matrix that is obtained
    by reshaping T is known to be hermitian, and the return values,
    which are of the form S, U, (rel_err), where S includes the
    eigenvalues and U[...,i] is the left eigenvector corresponding to
    S[i]. The first legs of U are compatible with the legs b of T.
    """
    # We want to deal with lists, not tuples or bare integers
    if isinstance(a, collections.Iterable):
        a = list(a)
    else:
        a = [a]
    if isinstance(b, collections.Iterable):
        b = list(b)
    else:
        b = [b]
    assert(len(a) + len(b) == len(T.shape))

    # Permute the indices of T to the right order
    perm = tuple(a+b)
    T_matrix = np.transpose(T, perm)
    # The lists shp_a and shp_b list the dimensions of the bonds in a and b
    shp = T_matrix.shape
    shp_a = shp[:len(a)]
    shp_b = shp[-len(b):]

    # Compute the dimensions of the the matrix that will be formed when
    # indices of a and b are joined together.
    dim_a = 1
    for s in shp_a:
        dim_a = dim_a * s
    dim_b = 1
    for s in shp_b:
        dim_b = dim_b * s
    # Create the matrix and eigenvalue decompose it.
    T_matrix = np.reshape(T_matrix, (dim_a, dim_b))
    if hermitian:
        S, U = np.linalg.eigh(T_matrix)
    else:
        S, U = np.linalg.eig(T_matrix)

    order = np.argsort(-np.abs(S))
    S = S[order]
    U = U[:,order]

    # Format the truncation parameters to canonical form.
    if chis is None:
        max_dim = min(dim_a, dim_b)
        if eps > 0:
            # Try all possible chis.
            chis = list(range(max_dim+1))
        else:
            chis = [max_dim]
    else:
        if isinstance(chis, collections.Iterable):
            chis = list(chis)
        else:
            chis = [chis]
        if eps == 0:
            chis = [max(chis)]
        else:
            chis = sorted(chis)

    # Truncate, if truncation dimensions are given.
    S_abs_sq = np.abs(S)**2
    sum_all_abs_sq = sum(S_abs_sq)
    # Find the smallest chi for which the error is small enough.
    # If none is found, use the largest chi.
    for chi in chis:
        if not break_degenerate:
            # Make sure that we don't break degenerate eigenvalues by
            # including one but not the other.
            while 0 < chi < len(S_abs_sq):
                last_eig_in = S_abs_sq[chi-1]
                last_eig_out = S_abs_sq[chi]
                rel_diff = np.abs(last_eig_in-last_eig_out)/last_eig_in
                if rel_diff < degeneracy_eps:
                    chi -= 1
                else:
                    break
        sum_disc_abs_sq = sum((S_abs_sq)[chi:])
        if sum_all_abs_sq != 0:
            rel_err_sq = sum_disc_abs_sq/sum_all_abs_sq
        else:
            rel_err_sq = 0
        if rel_err_sq <= eps**2:
            break
    # Truncate
    S = S[:chi]
    U = U[:,:chi]

    if print_errors > 0:
        print('----- Tensor SVD error -----')
        print('- Relative truncation error (Frobenius norm) from the '
              'singular values: %.3e' % np.sqrt(rel_err_sq))
        if print_errors > 3:
            print('- sum(|S^2_discarded|): %.3e' % sum_disc_abs_sq)
            print('- sum(|S^2_all|): %.3e' % sum_all_abs_sq)

    # Reshape U to a tensor with shape matching the shape of T and
    # return.
    U_tens = np.reshape(U, shp_a + (-1,))
    ret_val = S, U_tens
    if return_rel_err:
        ret_val = ret_val + (np.sqrt(rel_err_sq),)
    return ret_val



==> anc/python3_src/tensors/symmetrytensors.py <==
import numpy as np
import collections
import itertools
import sys
from functools import reduce
from tensors.abeliantensor import AbelianTensor

class TensorZQ(AbelianTensor):

    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Initializers and factory methods

    def __init__(self, shape, *args, qhape=None, qodulus=None, **kwargs):
        if qhape is None:
            qhape = type(self).shape_to_qhape(shape)
        qodulus = type(self).qodulus
        return super(TensorZQ, self).__init__(shape, *args, qhape=qhape,
                                              qodulus=qodulus, **kwargs)

    @classmethod
    def eye(cls, dim, qim=None, qodulus=None, dtype=np.float_):
        if qim is None:
            qim = cls.dim_to_qim(dim)
        qodulus = cls.qodulus
        return super(TensorZQ, cls).eye(dim, qim=qim, qodulus=qodulus,
                     dtype=np.float_)

    @classmethod
    def initialize_with(cls, numpy_func, shape, *args,
                        qhape=None, qodulus=None, **kwargs):
        if qhape is None:
            qhape = cls.shape_to_qhape(shape)
        qodulus = cls.qodulus
        return super(TensorZQ, cls).initialize_with(numpy_func, shape, *args,
                                                    qhape=qhape,
                                                    qodulus=qodulus, **kwargs)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # To and from normal numpy arrays

    @classmethod
    def from_ndarray(cls, a, *args, shape=None, qhape=None, qodulus=None,
                     **kwargs):
        if qhape is None:
            qhape = cls.shape_to_qhape(shape)
        qodulus = cls.qodulus
        return super(TensorZQ, cls).from_ndarray(a, *args, shape=shape,
                                                 qhape=qhape, qodulus=qodulus,
                                                 **kwargs)



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    @classmethod
    def dim_to_qim(cls, dim):
        return [0] if len(dim)==1 else list(range(cls.qodulus))

    @classmethod
    def shape_to_qhape(cls, shape):
        return [cls.dim_to_qim(dim) for dim in shape]


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def split_indices(self, indices, dims, qims=None, dirs=None):
        # Buildind qims.
        if qims is None:
            if isinstance(indices, collections.Iterable):
                qims = [type(self).shape_to_qhape(dim) for dim in dims]
            else:
                qims = type(self).shape_to_qhape(dims)
        return super(TensorZQ, self).split_indices(indices, dims, qims=qims,
                                                   dirs=dirs)


#=============================================================================#


class TensorZ2(TensorZQ):
    qodulus = 2

class TensorZ3(TensorZQ):
    qodulus = 3

class TensorU1(AbelianTensor):
    qodulus = None



==> anc/python3_src/tensors/tensor.py <==
import numpy as np
import collections
import itertools
import operator
from functools import reduce
from tensors.tensorcommon import TensorCommon


class Tensor(TensorCommon, np.ndarray):
    """ This class implements no new functionality beyond ndarrays, but
    simply provides ndarrays the same interface that is used by the
    symmetry preserving tensor classes. Tensors always have qhape == None,
    dirs == None and charge == 0.
    """

    def __new__(cls, shape, *args, qhape=None, charge=None, invar=None,
                dirs=None, **kwargs):
        shape = cls.flatten_shape(shape)
        res = np.ndarray(shape, *args, **kwargs).view(cls)
        return res

    @classmethod
    def initialize_with(cls, numpy_func, shape, *args,
                        qhape=None, charge=None, invar=None, dirs=None,
                        **kwargs):
        shape = cls.flatten_shape(shape)
        res = numpy_func(shape, *args, **kwargs).view(cls)
        return res

    @classmethod
    def eye(cls, dim, qim=None, qodulus=None, *args, **kwargs):
        dim = cls.flatten_dim(dim)
        res = np.eye(dim, *args, **kwargs).view(cls)
        return res

    def diag(self, **kwargs):
        res = np.diag(self).view(Tensor)
        return res

    # Every tensor object has the attributes qhape, dirs and charge just
    # to match the interface of AbelianTensor.
    qhape = None
    dirs = None
    charge = 0


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # To and from normal numpy arrays

    def to_ndarray(self, **kwargs):
        return np.asarray(self.copy())

    @classmethod
    def from_ndarray(cls, a, **kwargs):
        if isinstance(a, np.ndarray):
            res = a.copy().view(cls)
        else:
            res = np.array(a).view(cls)
        return res



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Methods for slicing, setting and getting elements

    fill = np.ndarray.fill



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Operator methods

    conjugate = np.ndarray.conj
    abs = np.ndarray.__abs__
    any = np.ndarray.any
    all = np.ndarray.all
    allclose = np.allclose

    def log(self):
        return np.log(self)

    def exp(self):
        return np.exp(self)

    def sqrt(self):
        return np.sqrt(self)

    def average(self):
        return np.average(self)

    def sign(self):
        return np.sign(self)

    def real(self):
        return super(Tensor, self).real

    def imag(self):
        return super(Tensor, self).imag



    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    def compatible_indices(self, other, i, j):
        return self.shape[i] == other.shape[j]

    def flip_dir(self, axis):
        res = self.view()
        return res

    def expand_dims(self, axis, direction=1):
        res = np.expand_dims(self, axis)
        if not isinstance(res, Tensor):
            res = type(self).from_ndarray(res)
        return res

    def value(self):
        """ For a scalar tensor, return the scalar. """
        if self.shape:
            raise ValueError("value called on a non-scalar tensor.")
        else:
            return self[()]

    @classmethod
    def check_form_match(cls, tensor1=None, tensor2=None,
                         qhape1=None, shape1=None, dirs1=None,
                         qhape2=None, shape2=None, dirs2=None,
                         qodulus=None):
        """ Check that the given two tensors have the same form in the
        sense that if their legs are all flipped to point in the same
        direction then both tensors have the same qnums for the same
        indices and with the same dimensions. In stead of giving two
        tensors, sets of qhapes, shapes and dirs and a qodulus can also
        be given.
        """
        if tensor1 is not None:
            shape1 = tensor1.shape
        if tensor2 is not None:
            shape2 = tensor2.shape
        return shape1 == shape2

    @classmethod
    def find_trunc_dim(cls, S, chis=None, eps=0, break_degenerate=False,
                       degeneracy_eps=1e-6, norm_type="frobenius"):
        S = np.abs(S)
        if norm_type=="frobenius":
            S = S**2
            eps = eps**2
        elif norm_type=="trace":
            pass
        else:
            raise ValueError("Unknown norm_type {}".format(norm_type))
        sum_all = sum(S)
        # Find the smallest chi for which the error is small enough.
        # If none is found, use the largest chi.
        if sum_all != 0:
            for chi in chis:
                if not break_degenerate:
                    # Make sure that we don't break degenerate singular
                    # values by including one but not the other.
                    while 0 < chi < len(S):
                        last_in = S[chi-1]
                        last_out = S[chi]
                        rel_diff = np.abs(last_in-last_out)/last_in
                        if rel_diff < degeneracy_eps:
                            chi -= 1
                        else:
                            break
                sum_disc = sum(S[chi:])
                rel_err = sum_disc/sum_all
                if rel_err <= eps:
                    break
            if norm_type=="frobenius":
                rel_err = np.sqrt(rel_err)
        else:
            rel_err = 0
            chi = min(chis)
        return chi, rel_err

    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def join_indices(self, *inds, return_transposed_shape_data=False,
                     **kwargs):
        """ Joins indices together in the spirit of reshape. inds is
        either a iterable of indices, in which case they are joined, or
        a iterable of iterables of indices, in which case the indices
        listed in each element of inds will be joined.
        
        Before any joining is done the indices are transposed so that
        for every batch of indices to be joined the first remains in
        place and the others are moved to be after in the order given.
        The order in which the batches are given does not matter.
        
        If return_transposed_shape_data is True, then the shape of the
        tensor after transposing but before reshaping is returned as
        well, in addition to None and None, that take the place of
        transposed_qhape and transposed_dirs of AbelianTensor.
        
        The method does not modify the original tensor.
        """
        # Format index_batches to be a list of lists of indices.
        if isinstance(inds[0], collections.Iterable):
            index_batches = list(map(list, inds))
        else:
            index_batches = [list(inds)]
        # Remove empty batches.
        index_batches = [b for b in index_batches if b]

        # Create the permutation p for transposing.
        joined = set(sum(index_batches, []))
        # Now we only need to insert the indices that are not joined.
        not_joined = [[i] for i in range(len(self.shape)) if i not in joined]
        all_in_batches = not_joined + index_batches
        all_in_batches.sort(key=operator.itemgetter(0))
        p = sum(all_in_batches, [])
        index_batches = [batch for batch in all_in_batches if len(batch) > 1]
        index_batches = [list(map(p.index, batch)) for batch in index_batches]
        self = self.transpose(p)

        if return_transposed_shape_data:
            transposed_shape = self.shape

        shp = list(self.shape)
        for batch in reversed(index_batches):
            new_dim = reduce(operator.mul, map(shp.__getitem__, batch))
            shp[batch[0]] = new_dim
            del shp[batch[1] : batch[0]+len(batch)]
        self = self.reshape(shp)

        if return_transposed_shape_data:
            return self, transposed_shape, None, None
        else:
            return self


    def split_indices(self, indices, dims, qims=None, **kwargs):
        """ Splits indices in the spirit of reshape. Indices is an
        iterable of indices to be split. Dims is an iterable of
        iterables such that dims[i]=dim_batch is an iterable of lists of
        dimensions, each list giving the dimensions along a new index
        that will come out of splitting indices[i].

        An example clarifies:
        Suppose self has shape [dim1, dim2, dim3, dim4]. Suppose then
        that indices = [1,3], dims = [[dimA, dimB], [dimC, dimD]].  Then
        the resulting tensor will have shape [dim1, dimA, dimB, dim3,
        dimC, dimD], assuming that that dims and are such that joining
        dimA and dimB gives qim2, etc.

        In stead of a list of indices a single index may be given.
        Correspondingly dims should then have one level of depth less as
        well.

        split_indices never modifies the original tensor.
        """
        # Formatting the input so that indices is a list and dim_batches
        # is a list of lists.
        if isinstance(indices, collections.Iterable):
            assert(len(indices) == len(dims))
            indices = list(indices)
            dim_batches = list(map(list, dims))
        else:
            indices = [indices]
            dim_batches = [list(dims)]
        dim_batches = [[type(self).flatten_dim(dim) for dim in batch]
                        for batch in dim_batches]

        if not indices:
            return self.view()

        # Sort indices and dim_batches according to reversed indices.
        # This is necessary for the next step to work.
        indices, dim_batches = zip(*sorted(zip(indices, dim_batches),
                                           reverse=True))
        # Compute the new shape.
        new_shape = list(self.shape)
        for ind, batch in zip(indices, dim_batches):
            new_shape[ind:ind+1] = batch

        # Reshape
        res = self.reshape(new_shape)
        return res

    
    def multiply_diag(self, diag_vect, axis, *args, **kwargs):
        """ Multiply self along axis with the diagonal matrix of
        components diag_vect.
        """
        if len(diag_vect.shape) != 1:
            raise ValueError("Second argument of multiply_diag must be a "
                             "vector.")
        if axis < 0:
            axis = len(self.shape) + axis
        res = self.swapaxes(-1, axis)
        res = res * diag_vect
        res = res.swapaxes(-1, axis)
        return res


    def trace(self, axis1=0, axis2=1):
        # We assert that the tensor is square with respect to axis1 and
        # axis2, to follow as closely as possible what AbelianTensor
        # does.
        assert(self.compatible_indices(self, axis1, axis2))
        trace = super(Tensor, self).trace(axis1=axis1, axis2=axis2)
        return type(self).from_ndarray(trace)


    def dot(self, B, indices):
        result = np.tensordot(self, B, indices)
        if not isinstance(result, Tensor):
            result = type(self).from_ndarray(result)
        return result


    def matrix_dot(self, B):
        result = np.dot(self, B)
        if not isinstance(result, TensorCommon):
            result = type(self).from_ndarray(result)
        return result

    def matrix_eig(self, chis=None, eps=0, print_errors=0, hermitian=False,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   norm_type="frobenius"):
        chis = self.matrix_decomp_format_chis(chis, eps)
        if hermitian:
            S, U = np.linalg.eigh(self)
        else:
            S, U = np.linalg.eig(self)
        order = np.argsort(-np.abs(S))
        S = S[order]
        U = U[:,order]
        # Truncate, if truncation dimensions are given.
        chi, rel_err = type(self).find_trunc_dim(
            S, chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, norm_type=norm_type)
        # Truncate
        S = S[:chi]
        U = U[:,:chi]
        if print_errors > 0:
            print('Relative truncation error in eig: %.3e' % rel_err)
        if not isinstance(S, TensorCommon):
            S = type(self).from_ndarray(S)
        if not isinstance(U, TensorCommon):
            U = type(self).from_ndarray(U)
        return S, U, rel_err

    def matrix_svd(self, chis=None, eps=0, print_errors=0,
                   break_degenerate=False, degeneracy_eps=1e-6,
                   norm_type="frobenius"):
        chis = self.matrix_decomp_format_chis(chis, eps)
        U, S, V = np.linalg.svd(self, full_matrices=False)
        S = Tensor.from_ndarray(S)
        # Truncate, if truncation dimensions are given.
        chi, rel_err = type(self).find_trunc_dim(
            S, chis=chis, eps=eps, break_degenerate=break_degenerate,
            degeneracy_eps=degeneracy_eps, norm_type=norm_type)
        # Truncate
        S = S[:chi]
        U = U[:,:chi]
        V = V[:chi,:]
        if print_errors > 0:
            print('Relative truncation error in SVD: %.3e' % rel_err)
        return U, S, V, rel_err




==> anc/python3_src/tensors/tensor_test.py <==
import numpy as np
import sys
import warnings
from timer import Timer
from scon import scon
from custom_parser import parse_argv
from tensors.ndarray_svd import svd, eig
from tensors.tensorcommon import TensorCommon
from tensors.tensor import Tensor
from tensors.symmetrytensors import TensorZ2, TensorU1, TensorZ3

""" A test suite for the tensors package. """

# We do not accept warnings in the test, so raise them as errors.
warnings.simplefilter("error", UserWarning)

pars = parse_argv(sys.argv,
                  # Format is: (name_of_argument, type, default)
                  ("test_to_and_from_ndarray", "bool", True),
                  ("test_arithmetic_and_comparison", "bool", True),
                  ("test_transposing", "bool", True),
                  ("test_splitting_and_joining", "bool", True),
                  ("test_to_and_from_matrix", "bool", True),
                  ("test_diag", "bool", True),
                  ("test_trace", "bool", True),
                  ("test_multiply_diag", "bool", True),
                  ("test_product", "bool", True),
                  ("test_svd", "bool", True),
                  ("test_eig", "bool", True),
                  ("test_split", "bool", True),
                  ("test_miscellaneous", "bool", True),
                  ("test_expand_dims_product", "bool", True),
                  ("test_scon_svd_scon", "bool", True),
                  ("n_iters", "int", 500),
                  ("classes", "word_list", ["Tensor", "TensorZ2", "TensorU1",
                                            "TensorZ3"]))
pars = vars(pars)

classes = []
for w in pars["classes"]:
    if w.strip().lower() == "tensor":
        classes.append(Tensor)
    elif w.strip().lower() == "tensorz2":
        classes.append(TensorZ2)
    elif w.strip().lower() == "tensoru1":
        classes.append(TensorU1)
    elif w.strip().lower() == "tensorz3":
        classes.append(TensorZ3)

timer = Timer()
timer.start()

def test_internal_consistency(T):
    if not isinstance(T, (Tensor, np.generic, np.ndarray)):
        T.check_consistency()


for cls in classes:

    print("\nTesting class " + str(cls))

    if cls == TensorZ2:
        n_qnums = 2
    elif cls == TensorZ3:
        n_qnums = 3
    else:
        n_qnums = None

    def rshape(n=None, chi=None, nlow=0, nhigh=5, chilow=0, chihigh=3):
        if n is None:
            n = np.random.randint(nlow, high=nhigh)
        shape = []
        for i in range(n):
            if n_qnums is None:
                dim_dim = np.random.randint(low=1, high=5)
            else:
                dim_dim = n_qnums
            if chi is None:
                dim = []
                for _ in range(dim_dim):
                    dim.append(np.random.randint(0, high=chihigh))
            else:
                dim = [chi]*dim_dim
            s = sum(dim)
            if s < chilow:
                j = np.random.randint(0, len(dim))
                dim[j] += chilow - s
            shape.append(dim)
        return shape 

    def rqhape(shape, qlow=-3, qhigh=3):
        if n_qnums is not None:
            qlow = 0
            qhigh = n_qnums-1
        try:
            assert(all(len(dim) <= qhigh-qlow+1 for dim in shape))
        except TypeError:
            pass
        possible_qnums = range(qlow, qhigh+1)
        try:
            qhape = [list(np.random.choice(possible_qnums, len(dim),
                                           replace=False))
                     for dim in shape]
        except TypeError:
            qhape = None
        return qhape 

    def rdirs(shape=None, length=None):
        if shape is not None:
            length = len(shape)
        dirs = np.random.randint(low=0, high=2, size=length)
        dirs = list(2*dirs - 1)
        return dirs 

    def rcharge():
        return np.random.randint(low=0, high=4)

    def rtensor(shape=None, qhape=None, n=None, chi=None,
                nlow=0, nhigh=5, chilow=0, chihigh=6,
                charge=None, dirs=None, cmplx=True, **kwargs):
        if shape is None:
            shape = rshape(n=n, chi=chi, nlow=nlow, nhigh=nhigh, chilow=chilow,
                           chihigh=chihigh)
        if qhape is None:
            qhape = rqhape(shape)
        if dirs is None:
            dirs = rdirs(shape=shape)
        elif dirs == 1:
            dirs = [1]*len(shape)
        if charge is None:
            charge = rcharge()

        real = cls.random(shape, qhape=qhape, dirs=dirs, charge=charge,
                          **kwargs)
        if cmplx:
            imag = cls.random(shape, qhape=qhape, dirs=dirs, charge=charge,
                              **kwargs)
            res = real + 1j*imag
        else:
            res = real
        return res

    def test_with_np(func, T, S, T_np, S_np):
        tensor_res = func(S,T)
        np_res = func(S_np, T_np)
        np_res = type(tensor_res).from_ndarray(np_res, shape=tensor_res.shape,
                                               qhape=tensor_res.qhape,
                                               dirs=tensor_res.dirs,
                                               charge=tensor_res.charge)
        return (tensor_res == np_res).all()


    if pars["test_to_and_from_ndarray"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor()
            T_np = T.to_ndarray()
            S = cls.from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                 dirs=T.dirs, charge=T.charge)
            test_internal_consistency(T)
            test_internal_consistency(S)
            assert((T==S).all())
        print('Done testing to and from ndarray.')


    if pars["test_arithmetic_and_comparison"]:
        for iter_num in range(pars["n_iters"]):
            s = rshape()
            q = rqhape(s)
            d = rdirs(shape=s)
            T = rtensor(shape=s, qhape=q, dirs=d, cmplx=False)
            c = T.charge
            T_np = T.to_ndarray()
            S = rtensor(shape=s, qhape=q, dirs=d, charge=c, cmplx=False)
            S_np = S.to_ndarray()
            assert(((S+T) - T).allclose(S))
            assert(((-S)+S).allclose(cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((0*S).allclose(cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((S*0).allclose(cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((S*cls.zeros(s, qhape=q, dirs=d, charge=c)).allclose(
                cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((cls.zeros(s, qhape=q, dirs=d, charge=c)*S).allclose(
                cls.zeros(s, qhape=q, dirs=d, charge=c)))
            assert((S*cls.ones(s, qhape=q, dirs=d, charge=c)).allclose(S))
            assert((cls.ones(s, qhape=q, dirs=d, charge=c)*S).allclose(S))
            assert(((S*2)/2).allclose(S))
            assert((2*(S/2)).allclose(S))
            assert(((S+2) - 2).allclose(S))
            assert((T==T).all())
            assert(not (T>T).any())
            assert(test_with_np(lambda a,b: a+b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a-b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a*b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a>b, T, S, T_np, S_np))
            assert(test_with_np(lambda a,b: a==b, T, S, T_np, S_np))
        print('Done testing arithmetic and comparison.')


    if pars["test_transposing"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=1)
            shp = T.shape
            i = np.random.randint(low=0, high=len(shp))
            j = np.random.randint(low=0, high=len(shp))
            S = T.copy()
            S = S.swapaxes(i,j)
            T = T.swapaxes(j,i)
            assert((S==T).all())
            test_internal_consistency(T)
            T = T.swapaxes(i,i)
            assert((S==T).all())
            test_internal_consistency(T)
            T = T.transpose(range(len(shp)))
            assert((S==T).all())
            test_internal_consistency(T)
            perm = list(range(len(shp)))
            np.random.shuffle(perm)
            T_copy = T.copy()
            T = T.transpose(perm)
            T_tr_np = T.to_ndarray()
            T_np_tr = np.transpose(T_copy.to_ndarray(), perm)
            assert(np.all(T_tr_np == T_np_tr))
        print('Done testing transposing.')


    if pars["test_splitting_and_joining"]:
        # First join and then split two indices, compare with original.
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=2)
            T_orig = T.copy()
            shp = T.shape
            qhp = T.qhape

            i = np.random.randint(low=0, high=len(shp))
            j = i
            while j==i:
                j = np.random.randint(low=0, high=len(shp))
            i_dim = shp[i]
            j_dim = shp[j]
            try:
                i_qim = qhp[i]
                j_qim = qhp[j]
            except TypeError:
                i_qim = None
                j_qim = None
            if T.dirs is not None:
                di, dj = T.dirs[i], T.dirs[j]
            else:
                di, dj = None, None
            new_d = rdirs(length=1)[0]
            T_joined = T.join_indices(i,j, dirs=new_d)
            assert((T == T_orig).all())
            T = T_joined
            test_internal_consistency(T)

            if j < i:
                i_new = i-1
            else:
                i_new = i
            j_new = i_new + 1

            if T.dirs is not None:
                assert(T.dirs[i_new] == new_d)

            if i != j:
                T_before_split = T.copy()
                T_split = T.split_indices(i_new, (i_dim, j_dim),
                                          qims=(i_qim, j_qim), dirs=(di, dj))
                assert((T_before_split == T).all())
                T = T_split
                test_internal_consistency(T)
                while j_new != j:
                    if j_new > j:
                        T = T.swapaxes(j_new, j_new-1)
                        j_new = j_new - 1
                    else:
                        T = T.swapaxes(j_new, j_new+1)
                        j_new = j_new + 1
                test_internal_consistency(T)
            assert((T_orig==T).all())

        #TODO
        # First split then join two indices, compare with original.
        #for iter_num in range(pars["n_iters"]):
        #    shp = rshape(nlow=1)
        #    i = np.random.randint(low=0, high=len(shp))
        #    m_dim = rshape(n=1)[0]
        #    n_dim = rshape(n=1)[0]
        #    i_dim = cls.combined_dim(m_dim, n_dim)
        #    shp[i] = i_dim
        #    T = rtensor(shape=shp)
        #    T_orig = T.copy()
        #    T = T.split_indices(i, (m_dim, n_dim))
        #    test_internal_consistency(T)
        #    T = T.join_indices(i,i+1)
        #    test_internal_consistency(T)
        #    assert((T_orig==T).all())

        # First join then split many indices, don't compare.
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=1)
            T_orig = T.copy()
            shp = T.shape

            batch_sizes = []
            while True:
                new_size = np.random.randint(low=1, high=len(T.shape)+1)
                if sum(batch_sizes) + new_size <= len(T.shape):
                    batch_sizes.append(new_size)
                else:
                    break
            index_batches = []
            sum_inds = list(np.random.choice(range(len(T.shape)),
                                             size=sum(batch_sizes),
                                             replace=False))
            cumulator = 0
            for b_n in batch_sizes:
                index_batches.append(sum_inds[cumulator:cumulator+b_n])
                cumulator += b_n

            not_joined = sorted(set(range(len(T.shape))) - set(sum_inds))
            batch_firsts = [batch[0] for batch in index_batches]
            remaining_indices = sorted(not_joined + batch_firsts)
            batch_new_indices = [remaining_indices.index(i)
                                 for i in batch_firsts]
            dim_batches = [[T.shape[i] for i in batch]
                           for batch in index_batches]
            if T.qhape is not None:
                qim_batches = [[T.qhape[i] for i in batch]
                               for batch in index_batches]
            else:
                qim_batches = None
            if T.dirs is not None:
                dir_batches = [[T.dirs[i] for i in batch]
                               for batch in index_batches]
            else:
                dir_batches = None
            new_dirs = rdirs(length=len(index_batches))

            T = T.join_indices(*tuple(index_batches), dirs=new_dirs)
            test_internal_consistency(T)

            T = T.split_indices(batch_new_indices, dim_batches,
                                qims=qim_batches, dirs=dir_batches)
            test_internal_consistency(T)
        print('Done testing splitting and joining.')


    if pars["test_to_and_from_matrix"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor()
            T_orig = T.copy()
            n = np.random.randint(low=0, high=len(T.shape)+1)
            if n:
                i_list = list(np.random.choice(len(T.shape), size=n,
                                               replace=False))
            else:
                i_list = []
            i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
            T_matrix, T_transposed_shape, T_transposed_qhape, T_transposed_dirs =\
                    T.to_matrix(i_list, i_list_compl, return_transposed_shape_data=True)
            assert((T == T_orig).all())
            T = T_matrix
            test_internal_consistency(T)
            T_orig = T_orig.transpose(i_list + i_list_compl)
            assert(T_transposed_shape == T_orig.shape)
            l_dims = T_transposed_shape[:len(i_list)]
            r_dims = T_transposed_shape[len(i_list):]
            if T_transposed_qhape is not None:
                l_qims = T_transposed_qhape[:len(i_list)]
                r_qims = T_transposed_qhape[len(i_list):]
            else:
                l_qims = None
                r_qims = None
            if T_transposed_dirs is not None:
                l_dirs = T_transposed_dirs[:len(i_list)]
                r_dirs = T_transposed_dirs[len(i_list):]
            else:
                l_dirs = None
                r_dirs = None
            T_matrix = T.copy()
            T_tensor = T.from_matrix(l_dims, r_dims,
                                     left_qims=l_qims, right_qims=r_qims,
                                     left_dirs=l_dirs, right_dirs=r_dirs,)
            assert((T == T_matrix).all())
            T = T_tensor 
            test_internal_consistency(T)
            assert((T == T_orig).all())
        print('Done testing to and from matrix.')


    if pars["test_diag"]:
        for iter_num in range(pars["n_iters"]):
            # Vectors to matrices
            T = rtensor(n=1, invar=False)
            T_np = T.to_ndarray()
            T_diag = T.diag()
            T_np_diag = np.diag(T_np)
            T_np_diag = type(T).from_ndarray(T_np_diag, shape=T_diag.shape,
                                             qhape=T_diag.qhape,
                                             dirs=T_diag.dirs,
                                             charge=T_diag.charge)

            assert(T_np_diag.allclose(T_diag))
            # Matrices to vectors
            shp = rshape(n=2)
            shp[1] = shp[0]
            qhp = rqhape(shape=shp)
            qhp[1] = qhp[0]
            dirs = rdirs(shape=shp)
            dirs[1] = -dirs[0]
            T = rtensor(shape=shp, qhape=qhp, dirs=dirs)
            T_np = T.to_ndarray()
            T_diag = T.diag()
            T_np_diag = np.diag(T_np)
            T_np_diag = type(T).from_ndarray(T_np_diag, shape=T_diag.shape,
                                             qhape=T_diag.qhape,
                                             dirs=T_diag.dirs,
                                             charge=T_diag.charge,
                                             invar=False)
            assert(T_np_diag.allclose(T_diag))
        print('Done testing diag.')


    if pars["test_trace"]:
        for iter_num in range(pars["n_iters"]):
            shp = rshape(nlow=2)
            qhp = rqhape(shape=shp)
            dirs = rdirs(shape=shp)
            charge = rcharge()
            i = np.random.randint(low=0, high=len(shp))
            j = np.random.randint(low=0, high=len(shp))
            while i==j:
                j = np.random.randint(low=0, high=len(shp))
            shp[j] = shp[i]
            dirs[j] = -dirs[i]
            qhp[j] = qhp[i]
            T = rtensor(shape=shp, qhape=qhp, dirs=dirs, charge=charge)
            T_np = T.to_ndarray()
            tr = T.trace(axis1=i, axis2=j)
            np_tr = np.trace(T_np, axis1=i, axis2=j)
            test_internal_consistency(tr)
            np_tr_tensor = type(T).from_ndarray(np_tr, shape=tr.shape,
                                                qhape=tr.qhape, dirs=tr.dirs,
                                                charge=tr.charge)
            assert(np_tr_tensor.allclose(tr))
        print('Done testing traces.')


    if pars["test_multiply_diag"]:
        for iter_num in range(pars["n_iters"]):
            right = np.random.randint(low=0, high=2)
            T = rtensor(nlow=1, chilow=1)
            T_orig = T.copy()
            i = np.random.randint(low=0, high=len(T.shape))

            D_shape = [T.shape[i]]
            D_qhape = None if T.qhape is None else [T.qhape[i]]
            D_dirs = None if T.dirs is None else [T.dirs[i] * (1 - 2*right)]
            D = rtensor(shape=D_shape, qhape=D_qhape, dirs=D_dirs,
                        invar=False, charge=0)
            
            T_np = T.to_ndarray()
            D_np = D.to_ndarray()
            prod_np = np.tensordot(T_np, np.diag(D_np), (i,1-right))
            perm = list(range(len(prod_np.shape)))
            d = perm.pop(-1)
            perm.insert(i, d)
            prod_np = np.transpose(prod_np, perm)

            direction = "right" if right else "left"
            TD = T.multiply_diag(D, i, direction=direction)
            assert((T == T_orig).all())
            T = TD
            test_internal_consistency(T)
            assert(np.allclose(T.to_ndarray(), prod_np))
        print('Done testing multiply_diag.')


    if pars["test_product"]:
        for iter_num in range(pars["n_iters"]):
            shp1 = rshape(nlow=1)
            n = np.random.randint(low=1, high=len(shp1)+1)
            if n:
                i_list = list(np.random.choice(len(shp1), size=n, replace=False))
            else:
                i_list = []
            shp2 = rshape(nlow=n, chilow=1)
            if n:
                j_list = list(np.random.choice(len(shp2), size=n, replace=False))
            else:
                j_list = []
            for k in range(n):
                # A summation index should not have dimension 0
                dim1 = shp1[i_list[k]]
                if np.sum(dim1) < 1:
                    dim1 = rshape(n=1, chilow=1)[0]
                    shp1[i_list[k]] = dim1
                shp2[j_list[k]] = dim1
            qhp1 = rqhape(shp1)
            qhp2 = rqhape(shp2)
            if qhp1 is not None:
                for k in range(n):
                    qhp2[j_list[k]] = qhp1[i_list[k]]
            T1 = rtensor(shape=shp1, qhape=qhp1)
            T1_orig = T1.copy()
            if T.dirs is not None:
                dirs2 = rdirs(shape=shp2)
                for i,j in zip(i_list, j_list):
                    dirs2[j] = -T1.dirs[i]
            else:
                dirs2 = None
            T2 = rtensor(shape=shp2, qhape=qhp2, dirs=dirs2)
            T2_orig = T2.copy()
            T1_np = T1.to_ndarray()
            T2_np = T2.to_ndarray()
            T = T1.dot(T2, (i_list, j_list))
            assert((T1 == T1_orig).all())
            assert((T2 == T2_orig).all())
            test_internal_consistency(T)
            i_list_compl = sorted(set(range(len(shp1))) - set(i_list))
            j_list_compl = sorted(set(range(len(shp2))) - set(j_list))
            product_shp = [shp1[i] for i in i_list_compl]\
                          + [shp2[j] for j in j_list_compl]
            if type(T) == Tensor:
                product_shp = Tensor.flatten_shape(product_shp)
            assert(T.shape == product_shp)
            T_np = np.tensordot(T1_np, T2_np, (i_list, j_list))
            assert(np.allclose(T_np, T.to_ndarray()))

            # Products of non-invariant vectors.
            n1 = np.random.randint(1,3)
            T1 = rtensor(n=n1, chilow=1, invar=(n1!=1))

            n2 = np.random.randint(1,3)
            shp2 = rshape(n=n2, chilow=1)
            qhp2 = rqhape(shape=shp2)
            dirs2 = rdirs(shape=shp2)
            c2 = rcharge()
            shp2[0] = T1.shape[-1]
            if T1.qhape is not None:
                qhp2[0] = T1.qhape[-1]
                dirs2[0] = -T1.dirs[-1]
            T2 = rtensor(shape=shp2, qhape=qhp2, dirs=dirs2, charge=c2,
                         invar=(n2!=1))

            T1_orig = T1.copy()
            T2_orig = T2.copy()
            test_internal_consistency(T1)
            test_internal_consistency(T2)
            T1_np = T1.to_ndarray()
            T2_np = T2.to_ndarray()
            T = T1.dot(T2, (n1-1, 0))
            assert((T1 == T1_orig).all())
            assert((T2 == T2_orig).all())
            test_internal_consistency(T)
            T_np = np.tensordot(T1_np, T2_np, (n1-1, 0))
            assert(np.allclose(T_np, T.to_ndarray()))
        print('Done testing products.')


    if pars["test_svd"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=2, chilow=1)
            T_orig = T.copy()
            T_np = T.to_ndarray()
            n = np.random.randint(low=1, high=len(T.shape))
            if n:
                i_list = list(np.random.choice(len(T.shape), size=n, replace=False))
            else:
                i_list = []
            i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
            np.random.shuffle(i_list_compl)

            # (Almost) no truncation.
            U, S, V = T.svd(i_list, i_list_compl, eps=1e-15)
            assert((T == T_orig).all())
            test_internal_consistency(U)
            test_internal_consistency(S)
            test_internal_consistency(V)
            US = U.dot(S.diag(), (len(i_list), 0))
            USV = US.dot(V, (len(i_list), 0))
            T = T.transpose(i_list+i_list_compl)
            assert(USV.allclose(T))

            U_np_svd, S_np_svd, V_np_svd = svd(T_np, i_list, i_list_compl, eps=1e-15)
            U_svd_np, S_svd_np, V_svd_np = U.to_ndarray(), S.to_ndarray(), V.to_ndarray()

            order = np.argsort(-S_svd_np)
            S_svd_np = S_svd_np[order]
            U_svd_np = U_svd_np[...,order]
            V_svd_np = V_svd_np[order,...]
            # abs is needed because of gauge freedom in SVD. We assume here
            # that there are no degenerate singular values.
            assert(np.allclose(np.abs(U_np_svd), np.abs(U_svd_np)))
            assert(np.allclose(np.abs(S_np_svd), np.abs(S_svd_np)))
            assert(np.allclose(np.abs(V_np_svd), np.abs(V_svd_np)))

            # Truncation.
            chi = np.random.randint(low=1, high=6)
            chis = list(range(chi+1))
            eps = 1e-5
            U, S, V, rel_err = T_orig.svd(i_list, i_list_compl, chis=chis,
                                          eps=eps, return_rel_err=True)
            test_internal_consistency(U)
            test_internal_consistency(S)
            test_internal_consistency(V)
            assert(rel_err<eps or sum(type(S).flatten_shape(S.shape)) == chi)
            US = U.dot(S.diag(), (len(i_list), 0))
            USV = US.dot(V, (len(i_list), 0))
            err = (USV - T).norm()
            T_norm = T_orig.norm()
            if T_norm != 0:
                true_rel_err = err/T_norm
            else:
                true_rel_err = 0
            if rel_err > 1e-7 or true_rel_err > 1e-7:
                # If this doesnt' hold we run into machine epsilon
                # because of a square root.
                assert(np.abs(rel_err - true_rel_err)/(rel_err+true_rel_err) < 1e-7)
            else:
                assert(USV.allclose(T))

            U_np_svd, S_np_svd, V_np_svd, np_rel_err = svd(T_np, i_list, i_list_compl, chis=chis,
                                                           eps=eps, return_rel_err=True)
            assert(np.allclose(rel_err, np_rel_err, atol=1e-7))
            assert(np.allclose(-np.sort(-S.to_ndarray()), S_np_svd))
        print('Done testing SVD.')
            

    if pars["test_eig"]:
        for iter_num in range(pars["n_iters"]):
            n = np.random.randint(low=1, high=3)
            shp = rshape(n=n*2, chilow=1, chihigh=4)
            qhp = rqhape(shape=shp)
            dirs = [1]*len(shp)
            i_list = list(np.random.choice(len(shp), size=n, replace=False))
            i_list_compl = sorted(set(range(len(shp))) - set(i_list))
            np.random.shuffle(i_list_compl)
            for i,j in zip(i_list, i_list_compl):
                shp[j] = shp[i].copy()
                qhp[j] = qhp[i].copy()
                dirs[j] = -1
            T = rtensor(shape=shp, qhape=qhp, dirs=dirs, charge=0)
            T_orig = T.copy()
            T_np = T.to_ndarray()

            # No truncation, non-hermitian
            S, U = T.eig(i_list, i_list_compl)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig = eig(T_np, i_list, i_list_compl)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))

            # Truncation, non-hermitian
            chi = np.random.randint(low=1, high=6)
            chis = list(range(chi+1))
            eps = 1e-5
            S, U, rel_err = T.eig(i_list, i_list_compl, chis=chis, eps=eps,
                                  return_rel_err=True)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig, rel_err_np = eig(T_np, i_list, i_list_compl,
                                                 chis=chis, eps=eps,
                                                 return_rel_err=True)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))
            assert(np.allclose(rel_err, rel_err_np))
            assert(rel_err<eps or sum(type(S).flatten_shape(S.shape)) == chi)

            # No truncation, hermitian
            T_scon_list = list(range(-len(T.shape), 0))
            T_conj_scon_list = [i - 100 for i in T_scon_list]
            for counter, i in enumerate(i_list_compl):
                T_scon_list[i] = counter+1
                T_conj_scon_list[i] = counter+1

            T = scon((T, T.conjugate()), (T_scon_list, T_conj_scon_list))
            T_orig = T.copy()
            T_np = T.to_ndarray()
            i_list = list(range(len(i_list_compl)))
            i_list_compl = [len(i_list) + i for i in i_list]

            S, U = T.eig(i_list, i_list_compl, hermitian=True)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig = eig(T_np, i_list, i_list_compl,
                                     hermitian=True)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))

            # Truncation, hermitian
            chi = np.random.randint(low=1, high=6)
            chis = list(range(chi+1))
            eps = 1e-5
            S, U, rel_err = T.eig(i_list, i_list_compl, chis=chis, eps=eps,
                                  hermitian=True, return_rel_err=True)
            assert((T == T_orig).all())
            test_internal_consistency(S)
            test_internal_consistency(U)

            S_np_eig, U_np_eig, rel_err_np = eig(T_np, i_list, i_list_compl,
                                                 chis=chis, eps=eps,
                                                 hermitian=True,
                                                 return_rel_err=True)
            S_eig_np, U_eig_np = S.to_ndarray(), U.to_ndarray()

            order = np.argsort(-S_eig_np)
            S_eig_np = S_eig_np[order]
            U_eig_np = U_eig_np[...,order]
            order = np.argsort(-S_np_eig)
            S_np_eig = S_np_eig[order]
            U_np_eig = U_np_eig[...,order]
            assert(np.allclose(S_np_eig, S_eig_np))
            assert(np.allclose(np.abs(U_np_eig), np.abs(U_eig_np)))
            assert(np.allclose(rel_err, rel_err_np))
            assert(rel_err<eps or sum(type(S).flatten_shape(S.shape)) == chi)

            l = len(U.shape)
            V_permutation = (l-1,) + tuple(range(l-1))
            V = U.conjugate().transpose(V_permutation)
            US = U.dot(S.diag(), (len(i_list), 0))
            USV = US.dot(V, (len(i_list), 0))
            err = (USV - T).norm()
            T_norm = T_orig.norm()
            if T_norm != 0:
                true_rel_err = err/T_norm
            else:
                true_rel_err = 0
            if rel_err > 1e-7 or true_rel_err > 1e-7:
                # If this doesnt' hold we run into machine epsilon
                # because of a square root.
                assert(np.abs(rel_err - true_rel_err)/(rel_err+true_rel_err) < 1e-7)
            else:
                assert(USV.allclose(T))
        print('Done testing eig.')
            

    if pars["test_split"]:
        for iter_num in range(pars["n_iters"]):
            T = rtensor(nlow=2, chilow=1)
            T_orig = T.copy()
            n = np.random.randint(low=1, high=len(T.shape))
            i_list = []
            while len(i_list) < n:
                i_list.append(np.random.randint(low=0, high=len(T.shape)))
                i_list = list(set(i_list))
            i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
            np.random.shuffle(i_list)
            np.random.shuffle(i_list_compl)

            chi = np.random.randint(low=1, high=10)
            eps = 10**(-1*np.random.randint(low=2, high=10))
            svd_res = T.svd(i_list, i_list_compl, chis=chi, eps=eps)
            assert((T == T_orig).all())
            U, S, V = svd_res[0:3]
            test_internal_consistency(U)
            test_internal_consistency(S)
            test_internal_consistency(V)
            US = U.dot(S.sqrt().diag(), (len(i_list), 0))
            SV = V.dot(S.sqrt().diag(), (0, 1))
            perm = list(range(len(SV.shape)))
            d = perm.pop(-1)
            perm.insert(0, d)
            SV = SV.transpose(perm)
            split_res = T.split(i_list, i_list_compl, chis=chi, eps=eps, return_sings=True)
            assert(US.allclose(split_res[0]))
            assert(S.allclose(split_res[1]))
            assert(SV.allclose(split_res[2]))
        print('Done testing splitting tensors.')


    if pars["test_miscellaneous"]:
        for iter_num in range(pars["n_iters"]):
            # Test norm
            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp)
            T_np = T.to_ndarray()
            T_norm = T.norm()
            n = len(T.shape)
            all_inds = tuple(range(n))
            T_np_norm = np.sqrt(np.tensordot(T_np, T_np.conj(), (all_inds, all_inds)))
            assert(np.allclose(T_norm, T_np_norm))

            # Test min, max and average
            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp, cmplx=False)
            T_np = T.to_ndarray()
            T_max = T.max()
            T_np_max = np.max(T_np)
            assert(T_max == T_np_max)

            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp, cmplx=False)
            T_np = T.to_ndarray()
            T_min = T.min()
            T_np_min = np.min(T_np)
            assert(T_min == T_np_min)
            
            shp = rshape()
            for dim in shp:
                if all([d == 0 for d in dim]):
                    dim[0] = 1
            T = rtensor(shape=shp)
            T_np = T.to_ndarray()
            T_average = T.average()
            T_np_average = np.average(T_np)
            assert(np.allclose(T_average, T_np_average))

            # Test expand_dim
            T = rtensor()
            T_orig = T.copy()
            axis = np.random.randint(0, high=len(T.shape)+1)
            T_np = T.to_ndarray()
            T_expanded = T.expand_dims(axis)
            assert((T == T_orig).all())
            T = T_expanded
            test_internal_consistency(T)
            T_np = np.expand_dims(T_np, axis)
            T_np_T = type(T).from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                          dirs=T.dirs, charge=T.charge)
            test_internal_consistency(T_np_T)
            assert(T.allclose(T_np_T))

            # Test eye
            dim = rshape(n=1)[0]
            qim = rqhape(shape=[dim])[0]
            T = cls.eye(dim, qim=qim)
            T_np = np.eye(T.flatten_dim(dim))
            T_np = type(T).from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                        dirs=T.dirs, charge=T.charge)
            assert((T == T_np).all())

            # Test flip_dir
            T = rtensor(nlow=1)
            T_orig = T.copy()
            i = np.random.randint(low=0, high=len(T.shape))
            T_flipped = T.flip_dir(i)
            assert((T == T_orig).all())
            test_internal_consistency(T_flipped)
            T_flipped = T_flipped.flip_dir(i)
            assert((T == T_flipped).all())
        print('Done testing miscellaneous.')


    if pars["test_expand_dims_product"]:
        for iter_num in range(pars["n_iters"]):
            T1 = rtensor()
            T2 = rtensor()
            axis1 = np.random.randint(0, high=len(T1.shape)+1)
            axis2 = np.random.randint(0, high=len(T2.shape)+1)
            T1_np = T1.to_ndarray()
            T2_np = T2.to_ndarray()
            T1 = T1.expand_dims(axis1, direction=1)
            T2 = T2.expand_dims(axis2, direction=-1)
            T1_np = np.expand_dims(T1_np, axis1)
            T2_np = np.expand_dims(T2_np, axis2)
            T = T1.dot(T2, (axis1, axis2))
            test_internal_consistency(T)
            T_np = np.tensordot(T1_np, T2_np, (axis1, axis2))
            T_np_T = type(T).from_ndarray(T_np, shape=T.shape, qhape=T.qhape,
                                          dirs=T.dirs, charge=T.charge)
            test_internal_consistency(T_np_T)
            assert(T.allclose(T_np_T))
        print('Done testing expand_dims products.')


    if pars["test_scon_svd_scon"]:
        for iter_num in range(pars["n_iters"]):
            # Create a random scon contraction
            n_tensors = np.random.randint(low=1, high=4)
            shapes = []
            qhapes = []
            dirss = []
            charges = []
            indices = set()
            for i in range(n_tensors):
                shp = rshape(nhigh=4, chilow=1)
                shapes.append(shp)
                qhapes.append(rqhape(shape=shp))
                dirss.append(rdirs(shape=shp))
                charges.append(rcharge())
                for j in range(len(shp)):
                    indices.add((i,j))

            scon_lists = []
            index_numbers = set(range(-len(indices), 0))
            for shp in shapes:
                scon_list = []
                for index in shp:
                    scon_list.append(index_numbers.pop())
                scon_lists.append(scon_list)

            n_contractions = np.random.randint(low=0, high=int(len(indices)/2)+1)
            for counter in range(1, n_contractions+1):
                t1, i1 = indices.pop()
                t2, i2 = indices.pop()
                shapes[t2][i2] = shapes[t1][i1]
                qhapes[t2][i2] = qhapes[t1][i1]
                dirss[t2][i2] = -dirss[t1][i1]
                scon_lists[t1][i1] = counter
                scon_lists[t2][i2] = counter

            tensors = []
            np_tensors = []
            for shape, qhape, dirs, charge in zip(shapes, qhapes, dirss, charges):
                tensor = rtensor(shape, qhape=qhape, dirs=dirs, charge=charge)
                np_tensor = tensor.to_ndarray()
                tensors.append(tensor)
                np_tensors.append(np_tensor)
            
            T = scon(tensors, scon_lists)
            test_internal_consistency(T)
            np_T = scon(np_tensors, scon_lists)
            np_T = type(T).from_ndarray(np_T, shape=T.shape, qhape=T.qhape,
                                        dirs=T.dirs, charge=T.charge)
            assert(T.allclose(np_T))

            if len(T.shape) > 1:
                # SVD the result of the contraction
                n_svd_inds = np.random.randint(low=1, high=len(T.shape))
                if n_svd_inds:
                    i_list = list(np.random.choice(len(T.shape), size=n_svd_inds,
                                                   replace=False))
                else:
                    i_list = []
                i_list_compl = sorted(set(range(len(T.shape))) - set(i_list))
                np.random.shuffle(i_list_compl)
                U, S, V = T.svd(i_list, i_list_compl, eps=1e-15)

                # scon U, S and V with S to get the norm_sq of S.
                S_diag = S.diag().conjugate()
                U = U.conjugate()
                V = V.conjugate()
                U_left_inds = [i+1 for i in i_list]
                V_right_inds = [j+1 for j in i_list_compl]
                norm_sq_scon = scon((T, U, S_diag, V),
                                    (list(range(1, len(T.shape)+1)),
                                     U_left_inds + [100],
                                     [100,101],
                                     [101] + V_right_inds))
                norm_sq = S.norm_sq()
                assert(np.allclose(norm_sq, norm_sq_scon.value()))
        print('Done testing scon_svd_scon.')



==> anc/python3_src/tensors/tensorcommon.py <==
import numpy as np
import collections
import itertools
import functools
import warnings


class TensorCommon:
    """ A base class for Tensor and AbelianTensor, that implements some
    higher level functions that are common to the two. Useful also for
    type checking as in isinstance(T, TensorCommon).
    """

    @classmethod
    def empty(cls, *args, **kwargs):
        return cls.initialize_with(np.empty, *args, **kwargs)

    @classmethod
    def zeros(cls, *args, **kwargs):
        return cls.initialize_with(np.zeros, *args, **kwargs)

    @classmethod
    def ones(cls, *args, **kwargs):
        return cls.initialize_with(np.ones, *args, **kwargs)

    @classmethod
    def random(cls, *args, **kwargs):
        return cls.initialize_with(np.random.random_sample, *args, **kwargs)


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # Miscellaneous

    def form_str(self):
        s = "shape: %s\nqhape: %s\ndirs: %s"%(
                str(self.shape), str(self.qhape), str(self.dirs))
        return s

    @staticmethod
    def flatten_shape(shape):
        try:
            return tuple(map(TensorCommon.flatten_dim, shape))
        except TypeError:
            return shape

    @staticmethod
    def flatten_dim(dim):
        try:
            return sum(dim)
        except TypeError:
            return dim

    def norm_sq(self):
        conj = self.conj()
        all_inds = tuple(range(len(self.shape)))
        norm_sq = self.dot(conj, (all_inds, all_inds))
        return np.abs(norm_sq.value())

    def norm(self):
        return np.sqrt(self.norm_sq())


    # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
    # The meat: actual tensor operations

    def to_matrix(self, left_inds, right_inds, dirs=None,
                  return_transposed_shape_data=False):
        """ Transposes left_inds to one side of self and right_inds to
        the other, and joins these indices so that the result is a
        matrix. On both sides, before reshaping, the indices are also
        transposed to the order given in left/right_inds. If one or both
        of left/right_inds is not provided the result is a vector or a
        scalar. 

        dirs are the directions of the new indices. By default it is
        [1,-1] for matrices and [1] (respectively [-1]) if only
        left_inds (respectively right_inds) is provided.

        If return_transposed_shape_data is True then the shape, qhape
        and dirs of the tensor after all the transposing but before
        reshaping is returned as well.
        """
        if dirs is None:
            if len(left_inds) > 0 and len(right_inds) > 0:
                dirs = [1,-1]
            elif len(right_inds) > 0:
                dirs = [-1]
            elif len(left_inds) > 0:
                dirs = [1]
            else:
                dirs = []

        result = self.join_indices(left_inds, right_inds, dirs=dirs,
                                   return_transposed_shape_data=\
                                           return_transposed_shape_data)
        if return_transposed_shape_data:
            result, transposed_shape, transposed_qhape, transposed_dirs =\
                    result

        # join_indices does not return a matrix with left_inds as the
        # first index and right_inds as the second, so we may have to
        # transpose.
        if left_inds and right_inds and left_inds[0] > right_inds[0]:
            result = result.swapaxes(1,0)
            if return_transposed_shape_data:
                ts_left = transposed_shape[:len(right_inds)]
                ts_right = transposed_shape[len(right_inds):]
                transposed_shape = ts_right + ts_left
                if transposed_qhape is not None:
                    qs_left = transposed_qhape[:len(right_inds)]
                    qs_right = transposed_qhape[len(right_inds):]
                    transposed_qhape = qs_right + qs_left
                if transposed_dirs is not None:
                    qs_left = transposed_dirs[:len(right_inds)]
                    qs_right = transposed_dirs[len(right_inds):]
                    transposed_dirs = qs_right + qs_left

        if return_transposed_shape_data:
            return result, transposed_shape, transposed_qhape, transposed_dirs
        else:
            return result


    def from_matrix(self, left_dims, right_dims,
                    left_qims=None, right_qims=None,
                    left_dirs=None, right_dirs=None):
        """ The counter part of to_matrix, from_matrix takes in a matrix
        and the dims, qims and dirs lists of the left and right indices
        that the resulting tensor should have. Mainly meant to be used
        so that one first calls to_matrix, takes note of the
        transposed_shape_data and uses that to reshape the matrix back
        to a tensor once one is done operating on the matrix.
        """
        indices = tuple(range(len(self.shape)))
        final_dims = ()
        final_qims = ()
        final_dirs = ()
        if indices:
            if left_dims:
                final_dims += (left_dims,)
                final_qims += (left_qims,)
                final_dirs += (left_dirs,)
            if right_dims:
                final_dims += (right_dims,)
                final_qims += (right_qims,)
                final_dirs += (right_dirs,)
        if left_qims is right_qims is None:
            final_qims = None
        if left_dirs is right_dirs is None:
            final_dirs = None
        return self.split_indices(indices, final_dims, qims=final_qims,
                                  dirs=final_dirs)


    def dot(self, other, indices):
        """ Dot product of tensors. See numpy.tensordot on how to use
        this, the interface is exactly the same, except that this one is
        a method, not a function. The original tensors are not modified.
        """
        # We want to deal with lists, not tuples or bare integers
        a,b = indices
        if isinstance(a, collections.Iterable):
            a = list(a)
        else:
            a = [a]
        if isinstance(b, collections.Iterable):
            b = list(b)
        else:
            b = [b]
        # Check that 1) the number of contracted indices for self and
        # other match and 2) that the indices are compatible, i.e. okay
        # to contract with each other. In addition raise a warning if
        # the dirs don't match.
        assert(len(a) == len(b))
        assert(all(itertools.starmap(
            functools.partial(self.compatible_indices, other),
            zip(a, b))))
        if (self.dirs is not None and other.dirs is not None and
                not all(self.dirs[i] + other.dirs[j] == 0
                        for i,j in zip(a,b))):
            warnings.warn("dirs in dot do not match.")

        s_sum = a
        s_open = [i for i in range(len(self.shape)) if i not in a]
        o_sum = b
        o_open = [i for i in range(len(other.shape)) if i not in b]
        self, s_transposed_shape, s_transposed_qhape, s_transposed_dirs =\
                self.to_matrix(s_open, s_sum,
                               return_transposed_shape_data=True)
        other, o_transposed_shape, o_transposed_qhape, o_transposed_dirs =\
                other.to_matrix(o_sum, o_open,
                                return_transposed_shape_data=True)
        self = self.matrix_dot(other)
        del(other)
        l_dims = s_transposed_shape[:len(s_open)]
        r_dims = o_transposed_shape[len(o_sum):]
        try:
            l_qims = s_transposed_qhape[:len(s_open)]
            r_qims = o_transposed_qhape[len(o_sum):]
        except TypeError:
            l_qims = None
            r_qims = None
        try:
            l_dirs = s_transposed_dirs[:len(s_open)]
            r_dirs = o_transposed_dirs[len(o_sum):]
        except TypeError:
            l_dirs = None
            r_dirs = None
        self = self.from_matrix(l_dims, r_dims,
                                left_qims=l_qims, right_qims=r_qims,
                                left_dirs=l_dirs, right_dirs=r_dirs)
        return self


    def eig(self, a, b, chis=None, eps=0, print_errors=0,
            return_rel_err=False, hermitian=False, break_degenerate=False,
            degeneracy_eps=1e-6, norm_type="frobenius"):
        """ Transpose indices a to be on one side of self, b on the
        other, and reshape self to a matrix. Then find the eigenvalues
        and eigenvectors of this matrix, and reshape the eigenvectors to
        have on the left side the indices that self had on its right
        side after transposing but before reshaping.
        
        If hermitian is True then the matrix that is formed after the
        reshape is assumed to be hermitian. 

        Truncation works like with SVD.
        
        Output is S, U, [rel_err], where S is a vector of eigenvalues
        and U is a tensor such that the last index enumerates the
        eigenvectors of self in the sense that if u_i = U[...,i] then
        self.dot(u_i, (b, all_indices_of_u_i)) == S[i] * u_i. rel_err is
        relative error in truncation, only returned if return_rel_err is
        True.

        The above syntax is precisely correct only for Tensors. For
        AbelianTensors the idea is the same, but eigenvalues and vectors
        come with quantum numbers so the syntax is slightly different.
        See AbelianTensor.matrix_eig for more details about what
        precisely happens.

        The original tensor is not modified by this method.
        """
        if not isinstance(a, collections.Iterable):
            a = (a,)
        if not isinstance(b, collections.Iterable):
            b = (b,)
        self, transposed_shape, transposed_qhape, transposed_dirs\
                = self.to_matrix(a, b, return_transposed_shape_data=True)
        S, U, rel_err = self.matrix_eig(chis=chis, eps=eps,
                                        print_errors=print_errors,
                                        hermitian=hermitian,
                                        break_degenerate=break_degenerate,
                                        degeneracy_eps=degeneracy_eps,
                                        norm_type=norm_type)
        del(self)

        U_dims = (transposed_shape[:len(a)], S.shape)
        if transposed_qhape is not None:
            U_qims = (transposed_qhape[:len(a)], S.qhape)
        else:
            U_qims = (None, None)
        if transposed_dirs is not None:
            U_dirs = (transposed_dirs[:len(a)], U.dirs[1:])
        else:
            U_dirs = (None, None)
        U = U.from_matrix(*U_dims,
                          left_qims=U_qims[0], right_qims=U_qims[1],
                          left_dirs=U_dirs[0], right_dirs=U_dirs[1])
        ret_val = (S, U)
        if return_rel_err:
            ret_val += (rel_err,)
        return ret_val


    def svd(self, a, b, chis=None, eps=0, print_errors=0,
            return_rel_err=False, break_degenerate=False, degeneracy_eps=1e-6,
            norm_type="frobenius"):
        """ Transpose indices a to be on one side of self, b on the
        other, and reshape self to a matrix. Then singular value
        decompose this matrix into U, S, V. Finally reshape the unitary
        matrices to tensors that have a new index coming from the SVD,
        for U as the last index and for V as the first, and U to have
        indices a as its first indices and V to have indices b as its
        last indices.

        If eps>0 then the SVD may be truncated if the relative Frobenius
        norm error can be kept below eps.  For this purpose different
        dimensions to truncate to can be tried, and these dimensions
        should be listed in chis. If chis is None then the full range of
        possible dimensions is tried.

        If print_errors > 0 then the truncation error is printed.

        If return_rel_err is True then the relative truncation error is
        also returned.

        norm_type specifies the norm used to measure the error. This
        defaults to "frobenius". The other option is "trace", for trace
        norm.
        
        Output is U, S, V, and possibly rel_err.  Here S is a vector of
        singular values and U and V are isometric tensors (unitary if
        the matrix that is SVDed is square and there is no truncation).
        U . diag(S) . V = self, up to truncation errors.

        The original tensor is not modified by this method.
        """
        if not isinstance(a, collections.Iterable):
            a = (a,)
        if not isinstance(b, collections.Iterable):
            b = (b,)

        self, transposed_shape, transposed_qhape, transposed_dirs =\
                self.to_matrix(a, b, return_transposed_shape_data=True)

        U, S, V, rel_err = self.matrix_svd(chis=chis, eps=eps,
                                           print_errors=print_errors,
                                           break_degenerate=break_degenerate,
                                           degeneracy_eps=degeneracy_eps,
                                           norm_type=norm_type)
        del(self)
        U_dims = (transposed_shape[:len(a)], S.shape)
        V_dims = (S.shape, transposed_shape[len(a):])
        if transposed_qhape is not None:
            U_qims = (transposed_qhape[:len(a)], S.qhape)
            V_qims = (S.qhape, transposed_qhape[len(a):])
        else:
            U_qims = (None, None)
            V_qims = (None, None)
        if transposed_dirs is not None:
            U_dirs = (transposed_dirs[:len(a)], U.dirs[1:])
            V_dirs = (V.dirs[:1], transposed_dirs[len(a):])
        else:
            U_dirs = (None, None)
            V_dirs = (None, None)
        U = U.from_matrix(*U_dims,
                          left_qims=U_qims[0], right_qims=U_qims[1],
                          left_dirs=U_dirs[0], right_dirs=U_dirs[1])
        V = V.from_matrix(*V_dims,
                          left_qims=V_qims[0], right_qims=V_qims[1],
                          left_dirs=V_dirs[0], right_dirs=V_dirs[1])
        ret_val = (U, S, V)
        if return_rel_err:
            ret_val += (rel_err,)
        return ret_val


    def matrix_decomp_format_chis(self, chis, eps):
        """ A common function for formatting the truncation parameters
        of SVD and eig. This is meant to be called by the matrix_svd and
        matrix_eig functions of subclasses.
        """
        if chis is None:
            min_dim = min(type(self).flatten_dim(self.shape[0]),
                          type(self).flatten_dim(self.shape[1])) + 1
            if eps > 0:
                chis = tuple(range(min_dim))
            else:
                chis = [min_dim]
        else:
            try:
                chis = tuple(chis)
            except TypeError:
                chis = [chis]
            if eps == 0:
                chis = [max(chis)]
            else:
                chis = sorted(chis)
        return chis


    def split(self, a, b, chis=None, eps=0, print_errors=0,
              return_rel_err=False, return_sings=False,
              break_degenerate=False, degeneracy_eps=1e-6,
              norm_type="frobenius"):
        """ Split with SVD. Like SVD, but takes the square root of the
        singular values and multiplies both unitaries with it, so that
        the tensor is split into two parts. Values are returned as
        (US, {S}, SV, {rel_err}),
        where the ones in curly brackets are only returned if the
        corresponding arguments are True.
        """
        svd_result = self.svd(a, b, chis=chis, eps=eps,
                              print_errors=print_errors,
                              return_rel_err=return_rel_err,
                              break_degenerate=break_degenerate,
                              degeneracy_eps=degeneracy_eps,
                              norm_type=norm_type)
        U, S, V = svd_result[0:3]
        S_sqrt = S.sqrt()
        U = U.multiply_diag(S_sqrt, -1, direction="right")
        V = V.multiply_diag(S_sqrt, 0, direction="left")
        if return_sings:
            ret_val = U, S, V
        else:
            ret_val = U, V
        if return_rel_err:
            ret_val += (svd_result[3],)
        return ret_val



==> anc/python3_src/tensorstorer.py <==
#!/usr/bin/python3

""" A module for writing and reading tensor files based on the parameters used
to create them.
"""

import pickle
import os
from pathfinder import PathFinder


def update_pars_and_pather(pars, pather, filename, **kwargs):
    if kwargs:
        pars = pars.copy()
        pars.update(kwargs)
        if pather is not None:
            warnings.warn("tensorstorer was given both a pather and kwargs. "
                          "Generating a new pather.")
    if kwargs or pather is None:
        # If kwargs, we need to make a pather to make sure that path
        # matches contents.
        pather = PathFinder(filename, pars) 
    return pars, pather


def read_tensor_file(prefix="", pars={}, pather=None, filename=None, **kwargs):
    pars, pather = update_pars_and_pather(pars, pather, filename, **kwargs)
    path = pather.generate_path(prefix, extension=".p")
    if not os.path.isfile(path):
        # This is meant to be caught by the caller.
        raise RuntimeError
    print("Reading %s from %s"%(prefix, path))
    f = open(path, 'rb')
    res = pickle.load(f)
    f.close()
    return res


def write_tensor_file(data=None, prefix="", pars={}, pather=None,
                      filename=None, **kwargs):
    pars, pather = update_pars_and_pather(pars, pather, filename, **kwargs)
    path = pather.generate_path(prefix, extension=".p")
    os.makedirs(os.path.dirname(path), exist_ok=True)
    print("Writing %s to %s"%(prefix, path))
    f = open(path, 'wb')
    pickle.dump(data, f)
    f.close()
    write_pars_file(prefix=prefix, pars=pars, pather=pather)


def write_pars_file(prefix="", pars={}, pather=None, filename=None, **kwargs):
    pars, pather = update_pars_and_pather(pars, pather, filename, **kwargs)
    path = pather.generate_path(prefix, extension=".pars")
    os.makedirs(os.path.dirname(path), exist_ok=True)
    f = open(path, 'w')
    for k,v in sorted(pars.items()):
        print("%s = %s"%(k, v), file=f)
    f.close()



==> anc/python3_src/timer.py <==
import atexit
import warnings
from time import time
from functools import reduce

class Timer():

    start_time = 0

    @staticmethod
    def seconds_to_str(t):
        return "%d:%02d:%02d.%03d" % \
            reduce(lambda ll,b : divmod(ll[0],b) + ll[1:],
                [(t*1000,),1000,60,60])

    def end(self):
        print("Program exits, elapsed time:",
              self.seconds_to_str(time() - self.start_time))

    def print_elapsed(self):
        print("Elapsed time:", self.seconds_to_str(time() - self.start_time))

    def print_time(self):
        print("Time now:", self.seconds_to_str(time()))

    def start(self):
        self.start_time
        if self.is_running():
            warnings.warn("Timer can not start because it's already running.")
        else:
            self.start_time = time()
            atexit.register(self.end)

    def stop(self):
        self.start_time
        self.start_time = 0
        atexit.unregister(self.end)

    def is_running(self):
        return self.start_time != 0



==> anc/python3_src/toolbox.py <==
import numpy as np
import collections
from tensors import tensor, symmetrytensors, tensorcommon
from functools import reduce
from scon import scon


def contract2x2(T_list, vert_flip=False):
    """ Takes an iterable of rank 4 tensors and contracts a square made
    of them to a single rank 4 tensor. If only a single tensor is given
    4 copies of the same tensor are used. If vert_flip=True the lower
    two are vertically flipped and complex conjugated.
    """
    if isinstance(T_list, (np.ndarray, tensorcommon.TensorCommon)):
        T = T_list
        T_list = [T]*4
    else:
        T_list = list(T_list)
    if type(T_list[0]) is np.ndarray:
        return contract2x2_ndarray(T_list, vert_flip=vert_flip)
    else:
        return contract2x2_Tensor(T_list, vert_flip=vert_flip)

def contract2x2_Tensor(T_list, vert_flip=False):
    if vert_flip:
        def flip(T):
            T.transpose((0,3,2,1))
        flip(T_list[2])
        flip(T_list[3])
    T4 = scon((T_list[0], T_list[1], T_list[2], T_list[3]),
              ([-2,-3,1,3], [1,-4,-6,4], [-1,3,2,-7], [2,4,-5,-8]))
    T4 = T4.join_indices((0,1), (2,3), (4,5), (6,7), dirs=[1,1,-1,-1])
    return T4

def contract2x2_ndarray(T_list, vert_flip=False):
    if vert_flip:
        def flip(T):
            return np.transpose(T.conjugate(), (0,3,2,1))
        T_list[2] = flip(T_list[2])
        T_list[3] = flip(T_list[3])
    T4 = scon((T_list[0], T_list[1], T_list[2], T_list[3]),
              ([-2,-3,1,3], [1,-4,-6,4], [-1,3,2,-7], [2,4,-5,-8]))
    sh = T4.shape
    S = np.reshape(T4, (sh[0]*sh[1], sh[2]*sh[3], sh[4]*sh[5], sh[6]*sh[7]))
    return S


